Applying the Density Matrix Expansion with Coordinate-Space Chiral Interactions

We apply the density matrix expansion (DME) at Hartree-Fock level with long-range chiral effective field theory interactions defined in coordinate space up to next-to-next-to-leading order. We consider chiral potentials both with and without explicit Delta isobars. The challenging algebra associated with applying the DME to three-nucleon forces is tamed using a new organization scheme, which will also facilitate generalizations. We include local regulators on the interactions to mitigate the effects of singular potentials on the DME couplings and simplify the optimization of generalized Skyrme-like functionals.

==> DME_DE_NNN_IR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    155249,       3159]
NotebookOptionsPosition[    150825,       3042]
NotebookOutlinePosition[    151346,       3062]
CellTagsIndexPosition[    151303,       3059]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook, I symbolically derive the expressions for the double \
exchange 3N density-dependent couplings after performing the DME. This \
notebook is for the parts of the potential with one dirac delta function (the \
intermediate-range part of the force). Note that variables in this notebook \
that correspond to \[OpenCurlyQuote]primed\[CloseCurlyQuote] functions in the \
supplementary material are labelled here as unprimed for notational \
simplicity. For example, Z terms in this notebook refer to IR DME expansion \
equations (Z prime functions) and NOT the Z unprimed functions which \
themselves are the LR DME expansion equations. All such instances of this \
notional use are explicitly pointed out. 

First, we define the isoscalar/isovector possibilities for the different \
local densities. \
\>", "Text",
 CellChangeTimes->{{3.6822622726439753`*^9, 3.682262368777122*^9}, {
  3.6828660395085*^9, 3.682866057837994*^9}, {3.682892696149637*^9, 
  3.682892696563829*^9}, {3.6887389092108088`*^9, 3.6887389358158703`*^9}, {
  3.697209029596513*^9, 3.697209086426424*^9}, {3.697209128336223*^9, 
  3.6972092910471735`*^9}, {3.6972093284257746`*^9, 3.6972093461356583`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]c", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d\[Rho]0c", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d\[Rho]1c", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jab", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ab", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ab", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jaa", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0aa", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1aa", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jbb", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0bb", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1bb", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jba", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ba", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ba", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682258612160549*^9, 3.682258729910768*^9}, {
   3.68225879151055*^9, 3.682259068115398*^9}, {3.682259137335972*^9, 
   3.682259194943672*^9}, {3.68225924879638*^9, 3.682259262457576*^9}, {
   3.682259512973378*^9, 3.682259530650415*^9}, {3.682259584363082*^9, 
   3.68225958904475*^9}, {3.682259698234455*^9, 3.682259749709633*^9}, 
   3.6822597824307957`*^9, {3.682259955715518*^9, 3.6822599614600267`*^9}, {
   3.6828662880341463`*^9, 3.682866400480184*^9}, {3.682867048150628*^9, 
   3.6828670824869432`*^9}, 3.682867118087202*^9, {3.682867171022094*^9, 
   3.682867171139029*^9}, {3.682868959877334*^9, 3.682868961349901*^9}}],

Cell["\<\

Next, we define each of the the terms in our DME dictionary. One body density \
matrices are on the left hand side of the equation while local densities are \
on the right. Z terms below are the Z\[CloseCurlyQuote] (Z prime) terms in \
the supplementary one gets after performing the DME.
\
\>", "Text",
 CellChangeTimes->{{3.682262375642193*^9, 3.68226240798418*^9}, {
  3.682866026065645*^9, 3.6828660368760366`*^9}, {3.682892553530675*^9, 
  3.6828925678278637`*^9}, {3.6828927513896914`*^9, 3.682892770394985*^9}, {
  3.688738957586184*^9, 3.688738991468381*^9}, {3.6971202792491198`*^9, 
  3.6971202824342613`*^9}, {3.6972093006269555`*^9, 3.6972093022849736`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1p2p3", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", "Z1"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[CapitalDelta]\[Rho]", "[", "t3", "]"}], "*", "Z2"}], " ", "+",
     " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", "Z2"}], "+", " ", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Tau]", "[", "t3", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "Z2"}], ")"}]}], " ", "+", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "Z2"}], ")"}]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2s3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"Jab", "[", "t2", "]"}], "*", 
   RowBox[{"Jab", "[", "t3", "]"}], "*", "Z3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2s1s3", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
    RowBox[{"Jab", "[", "t1", "]"}], "*", 
    RowBox[{"Jab", "[", "t3", "]"}], "*", "Z3"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1s2x2s3x2", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Jab", "[", "t2", "]"}], "*", 
       RowBox[{"Jab", "[", "t3", "]"}]}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jaa", "[", "t2", "]"}], "*", 
       RowBox[{"Jbb", "[", "t3", "]"}]}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jab", "[", "t2", "]"}], "*", 
       RowBox[{"Jba", "[", "t3", "]"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"Z3", "/", "5"}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p2s1x3s3x3", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Jab", "[", "t1", "]"}], "*", 
       RowBox[{"Jab", "[", "t3", "]"}]}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jaa", "[", "t1", "]"}], "*", 
       RowBox[{"Jbb", "[", "t3", "]"}]}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jab", "[", "t1", "]"}], "*", 
       RowBox[{"Jba", "[", "t3", "]"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"Z3", "/", "5"}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6822598720230913`*^9, 3.682259877609723*^9}, {
   3.682259937970578*^9, 3.6822599948941097`*^9}, {3.682262904927144*^9, 
   3.682262948520961*^9}, {3.682263370087998*^9, 3.682263389997314*^9}, {
   3.6828661686593237`*^9, 3.682866253902492*^9}, {3.6828664080445347`*^9, 
   3.6828665252836103`*^9}, {3.6828665643744173`*^9, 3.682866743428526*^9}, {
   3.682866781788011*^9, 3.682867011763898*^9}, {3.6828670845787373`*^9, 
   3.682867086282052*^9}, {3.6828671425426807`*^9, 3.682867234058834*^9}, {
   3.6828679214438*^9, 3.682867922710313*^9}, 3.682892778095749*^9, {
   3.682892840179757*^9, 3.682893073358623*^9}, {3.6828931292149477`*^9, 
   3.682893505275738*^9}, {3.682893535612815*^9, 3.682894090759943*^9}, {
   3.68289726652775*^9, 3.682897270973988*^9}, {3.686419716024687*^9, 
   3.686419815839286*^9}, {3.686419863474326*^9, 3.686419875000983*^9}, {
   3.686419907875557*^9, 3.6864200243797617`*^9}, {3.686420198687441*^9, 
   3.6864202584904013`*^9}, {3.686420353721362*^9, 3.686420396124042*^9}, {
   3.6880965237058897`*^9, 3.688096644630855*^9}, {3.6880966927016172`*^9, 
   3.688096694988975*^9}, {3.688139424223325*^9, 3.688139427042955*^9}, 
   3.6881394640937243`*^9, 3.6882379589222317`*^9, {3.6883921856065702`*^9, 
   3.688392190400526*^9}, {3.688738959655013*^9, 3.688738974264723*^9}}],

Cell["\<\

The G coefficients below (G\[CloseCurlyQuote] aka G prime in the \
supplementary material) give the expressions one gets after performing spin \
traces on each operator structure. The density matrix terms below are \
expanded as given above.
\
\>", "Text",
 CellChangeTimes->{{3.682262412956172*^9, 3.682262454476241*^9}, {
  3.682867018607893*^9, 3.682867018790366*^9}, {3.682892575967904*^9, 
  3.682892585004023*^9}, {3.6828941655861387`*^9, 3.682894166857951*^9}, {
  3.697120301993323*^9, 3.6971203220322514`*^9}, {3.697208913062022*^9, 
  3.69720894124901*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G2A", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"p1p2p3", "[", 
         RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "-", 
       RowBox[{"p2s1s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G2B", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"p1p2p3", "[", 
         RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "-", 
       RowBox[{"p1s2s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G3", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p1p2p3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
       RowBox[{"p1s2s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"p1s2x2s3x2", "[", 
         RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G4", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"p1p2p3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
       RowBox[{"p2s1s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
       RowBox[{"2", "*", 
        RowBox[{"p2s1x3s3x3", "[", 
         RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G6A", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{"2", " ", "*", 
     RowBox[{"G2A", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"G6B", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{"2", " ", "*", 
     RowBox[{"G2B", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G7", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{"2", " ", "*", 
     RowBox[{"G3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"G8", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{"2", " ", "*", 
     RowBox[{"G4", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/SD7UmZU/mvHU8vsS0F0dNX6l00Frx29bd+C6X/b
q7iagfTTvOO8ILps2gtbED3N+5oriObp8wsG0R+W/AkF0WvPCkSD6JI7/8F0
144X8SD6DbtaFojWkOTPA9Eqs3dUgWj930naE4D0yyMhRiD6Fp/abBBtMlX8
LoiWE/n0DkQ7+LyTmQikjyTJKoLojEu/dEC0Vaz6ZBBtOfPDVBCtwMu1FERn
X9FZA6Jrlb6vB9E9sdXHQHTZZYnTIPrBz7n3QLR16C5pr/LXjjV7lBRA9DYG
GXUQLRXU6gqii3UjfEB0gW8mmM7YNDsARO9Z8zEQRPe1OESC6Kh3PmD6tLdY
Poh+7JRdADb3yWPLmqrXjqsurwgE0d9LcptANNuNe2AaAJTzw7E=
  "]],

Cell["\<\

Lastly, we multiply each of these operator structure terms by each of the \
different isospin operators and the relevant finite range piece (which only \
depends on the magnitude of the relative distance). Note here that Bci = Yci \
* alpha, where Yci is the relevant finite range part of the potential and \
alpha is the chiral prefactor.
\
\>", "Text",
 CellChangeTimes->{{3.6822624598160057`*^9, 3.6822625087444563`*^9}, {
  3.6828926027138987`*^9, 3.682892644721273*^9}, {3.6887390248669577`*^9, 
  3.688739037060546*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"G2AH1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G2A", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"G2A", "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
        RowBox[{"G2A", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G2A", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B2c"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G2BH1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G2B", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"G2B", "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
        RowBox[{"G2B", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G2B", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B2c"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G3H1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G3", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"G3", "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
        RowBox[{"G3", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G3", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B3c"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G4H1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G4", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"G4", "[", 
          RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
        RowBox[{"G4", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G4", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B3c"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G6AH2", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G6A", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
        RowBox[{"G6A", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
        RowBox[{"G6A", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G6A", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B6c"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G6BH2", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G6B", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
        RowBox[{"G6B", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
        RowBox[{"G6B", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G6B", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B6c"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G7H2", " ", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G7", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
        RowBox[{"G7", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
        RowBox[{"G7", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G7", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B7c"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G8H2", "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"G8", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
        RowBox[{"G8", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
        RowBox[{"G8", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
        RowBox[{"G8", "[", 
         RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B7c"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.682260046628235*^9, 3.6822601665119762`*^9}, {
  3.682260367359209*^9, 3.682260390165373*^9}, {3.682868291309664*^9, 
  3.682868436012949*^9}, {3.682868492942294*^9, 3.682868503334364*^9}, {
  3.682872164021715*^9, 3.682872195686762*^9}, {3.682892594513719*^9, 
  3.6828925995952873`*^9}, {3.682892655778178*^9, 3.682892661899514*^9}, {
  3.6828944747891006`*^9, 3.6828948064007587`*^9}, {3.688096404554351*^9, 
  3.6880964778708363`*^9}, {3.688138624286087*^9, 3.688138630407248*^9}, {
  3.688138661386443*^9, 3.688138665603467*^9}, {3.688138726820787*^9, 
  3.688138732233264*^9}, {3.688142968033168*^9, 3.688142969130638*^9}, {
  3.6882376925913763`*^9, 3.688237696109962*^9}}],

Cell["\<\

All of the terms are then collected into one big object called DE.
\
\>", "Text",
 CellChangeTimes->{{3.68226251783212*^9, 3.682262534704013*^9}, {
  3.682892670568163*^9, 3.682892673744224*^9}, {3.682894847124694*^9, 
  3.682894847322102*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DE", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
      "G2AH1", "+", "G2BH1", "+", "G3H1", "+", "G4H1", "+", "G6AH2", "+", 
       "G6BH2", "+", "G7H2", "+", "G8H2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.68226019062535*^9, 3.68226024292017*^9}, {
   3.682262118152149*^9, 3.682262128335297*^9}, {3.68286852446168*^9, 
   3.68286853874846*^9}, {3.6828686243506613`*^9, 3.682868624460725*^9}, 
   3.682868978100844*^9, {3.682894849843054*^9, 3.682894882771838*^9}, {
   3.68809672426749*^9, 3.6880967437806597`*^9}, {3.6880968823976507`*^9, 
   3.688096882580667*^9}}],

Cell["\<\
Finally, we project out the parts of the large DE equation which depend on \
different parts of the local density. The expressions at the end are then the \
terms which should be numerically integrated.\
\>", "Text",
 CellChangeTimes->{{3.68226254120103*^9, 3.682262579848693*^9}, {
  3.686421499285047*^9, 3.6864214999883204`*^9}, {3.6887390924479313`*^9, 
  3.688739093154826*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dens1", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens2", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens3", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens4", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens5", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens6", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens7", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens8", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens9", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens10", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens11", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}], "*", "J0aa", 
      "*", "J0bb", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens12", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ab", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens13", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ba", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens14", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}], "*", "J1aa", 
      "*", "J1bb", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens15", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ab", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens16", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ba", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens17", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Tau]0", "*", "\[Rho]1"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Tau]0", "*", "\[Rho]1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens18", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]1"}]}], 
       "]"}], "*", "\[Rho]1", "*", "\[CapitalDelta]\[Rho]0", "*", 
      "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens19", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]1c", "*", "\[Rho]1"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]1c", "*", 
      "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens20", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]0c", "*", "\[Rho]1"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]0c", "*", 
      "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J1aa", "*", "J0bb", "*", "\[Rho]1"}]}], "]"}], "*", "J1aa", 
       "*", "J0bb", "*", "\[Rho]1"}], " ", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J0aa", "*", "J1bb", "*", "\[Rho]1"}]}], "]"}], "*", "J0aa", 
       "*", "J1bb", "*", "\[Rho]1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens22", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1ab", "*", "J0ab", "*", "\[Rho]1"}]}], "]"}], "*", "J1ab", 
      "*", "J0ab", "*", "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens23", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J1ab", "*", "J0ba", "*", "\[Rho]1"}]}], "]"}], "*", "J1ab", 
       "*", "J0ba", "*", "\[Rho]1"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J0ab", "*", "J1ba", "*", "\[Rho]1"}]}], "]"}], "*", "J0ab", 
       "*", "J1ba", "*", "\[Rho]1"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.682260497147757*^9, 3.682260568520458*^9}, {
   3.682260686117774*^9, 3.6822606945063562`*^9}, {3.682260786587552*^9, 
   3.6822608068530416`*^9}, {3.682260865490509*^9, 3.682260883581149*^9}, {
   3.6822609236264467`*^9, 3.68226111077162*^9}, {3.682261290808518*^9, 
   3.682261292059435*^9}, {3.68226152918889*^9, 3.6822615320067177`*^9}, {
   3.68226193001478*^9, 3.6822619485929937`*^9}, {3.6822619856619596`*^9, 
   3.682262048622405*^9}, {3.682262123769257*^9, 3.682262123887129*^9}, {
   3.682868580651163*^9, 3.68286866514532*^9}, {3.6828687158663387`*^9, 
   3.682868736991706*^9}, {3.6828687696865683`*^9, 3.682868807883814*^9}, {
   3.682868878923707*^9, 3.682868884235532*^9}, {3.682868922031022*^9, 
   3.6828689292627783`*^9}, {3.682868983915131*^9, 3.6828690587597437`*^9}, {
   3.68289490098831*^9, 3.6828949139636917`*^9}, {3.682894957045388*^9, 
   3.6828949775574017`*^9}, {3.6828962915732594`*^9, 3.682896437934157*^9}, {
   3.682896481730014*^9, 3.682896533273855*^9}, {3.682896671533601*^9, 
   3.682896676475492*^9}, {3.68289671378092*^9, 3.6828967764876137`*^9}, {
   3.682896812586562*^9, 3.682896936183978*^9}, {3.682897740675028*^9, 
   3.682897778354031*^9}, {3.6828978747966127`*^9, 3.682897915502859*^9}, 
   3.682897984469686*^9, {3.682898021611413*^9, 3.6828980383641043`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", "Dens1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens9", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens10", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens11", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens13", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens14", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens15", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens16", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens17", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens18", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens19", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens20", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens21", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens22", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens23", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682898008672299*^9, 3.682898012036841*^9}, {
  3.6828980433037577`*^9, 3.682898083488512*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", "Z1", 
  " ", 
  SuperscriptBox["\[Rho]0", "3"]}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234322303*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", "Z2", 
  " ", 
  SuperscriptBox["\[Rho]0", "2"], " ", "\[Tau]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234351536*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", "Z2", 
  " ", "\[CapitalDelta]\[Rho]0", " ", 
  SuperscriptBox["\[Rho]0", "2"]}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922343573427`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234363804*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", "Z1", 
  " ", "\[Rho]0", " ", 
  SuperscriptBox["\[Rho]1", "2"]}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234386463*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}], " ", "Z2", " ", "\[Rho]0",
   " ", "\[Rho]1", " ", "\[Tau]1"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234388237*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}], " ", "Z2", " ", 
  "\[CapitalDelta]\[Rho]1", " ", "\[Rho]0", " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922343892117`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922343900757`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234390895*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922343917093`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "20"], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "J0aa", " ", "J0bb", " ", "Z3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234392631*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "40"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "B6c"}], "+", 
       RowBox[{"3", " ", "B7c"}]}], ")"}]}]}], ")"}], " ", 
  SuperscriptBox["J0ab", "2"], " ", "Z3", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922344235353`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "20"], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "J0ab", " ", "J0ba", " ", "Z3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922344253597`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "20"]}], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "J1aa", " ", "J1bb", " ", "Z3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234426547*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "B6c"}], "+", 
       RowBox[{"3", " ", "B7c"}]}], ")"}]}]}], ")"}], " ", 
  SuperscriptBox["J1ab", "2"], " ", "Z3", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.68839223442769*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "20"]}], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "J1ab", " ", "J1ba", " ", "Z3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922344654007`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", "Z2", 
  " ", 
  SuperscriptBox["\[Rho]1", "2"], " ", "\[Tau]0"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922344675293`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", "Z2", 
  " ", "\[CapitalDelta]\[Rho]0", " ", 
  SuperscriptBox["\[Rho]1", "2"]}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922344692917`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234505835*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234506856*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "20"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B3c", " ", "J0bb", " ", "J1aa"}], "+", 
    RowBox[{"4", " ", "B7c", " ", "J0bb", " ", "J1aa"}], "-", 
    RowBox[{"B3c", " ", "J0aa", " ", "J1bb"}], "+", 
    RowBox[{"4", " ", "B7c", " ", "J0aa", " ", "J1bb"}]}], ")"}], " ", "Z3", 
  " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234507962*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "20"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}], "+", 
    RowBox[{"20", " ", "B6c"}], "+", 
    RowBox[{"12", " ", "B7c"}]}], ")"}], " ", "J0ab", " ", "J1ab", " ", "Z3", 
  " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.688392234509223*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "20"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B3c", " ", "J0ba", " ", "J1ab"}], "+", 
    RowBox[{"4", " ", "B7c", " ", "J0ba", " ", "J1ab"}], "-", 
    RowBox[{"B3c", " ", "J0ab", " ", "J1ba"}], "+", 
    RowBox[{"4", " ", "B7c", " ", "J0ab", " ", "J1ba"}]}], ")"}], " ", "Z3", 
  " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{
  3.6828981010990868`*^9, 3.68297963941465*^9, 3.686421495877301*^9, 
   3.68642615302743*^9, 3.6865723557407513`*^9, 3.686596720515733*^9, 
   3.68659702800552*^9, 3.686597298440884*^9, 3.6865973609051437`*^9, 
   3.686597839834305*^9, 3.686597947505974*^9, 3.6865980396129313`*^9, 
   3.68659831683912*^9, {3.6865984220173063`*^9, 3.686598444140082*^9}, 
   3.6865985767523737`*^9, 3.686599101287554*^9, 3.6866000053185*^9, 
   3.686658731105754*^9, 3.688096752076784*^9, 3.688096795697487*^9, 
   3.688096886651575*^9, 3.6881386807251596`*^9, 3.6881387367996483`*^9, 
   3.6881429765029*^9, 3.688145558636313*^9, 3.688145781972253*^9, 
   3.68814589597648*^9, 3.6881459484938107`*^9, 3.688146115079578*^9, 
   3.688237707316083*^9, 3.688237811669011*^9, 3.688312975334198*^9, 
   3.688313303998497*^9, 3.6883922345337877`*^9}]
}, Open  ]],

Cell["\<\

Check that the full expression minus the sum of coefficients is identically \
equal to zero.
\
\>", "Text",
 CellChangeTimes->{{3.6822622368221197`*^9, 3.6822622634162397`*^9}, {
  3.697209419746047*^9, 3.697209420465235*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"DE", "-", 
   RowBox[{"(", 
    RowBox[{
    "Dens1", "+", "Dens2", "+", "Dens3", "+", "Dens4", "+", "Dens5", "+", 
     "Dens6", "+", "Dens7", "+", "Dens8", "+", "Dens9", "+", "Dens10", "+", 
     "Dens11", "+", "Dens12", " ", "+", " ", "Dens13", " ", "+", " ", 
     "Dens14", " ", "+", " ", "Dens15", " ", "+", " ", "Dens16", " ", "+", 
     " ", "Dens17", " ", "+", " ", "Dens18", " ", "+", " ", "Dens19", "+", 
     "Dens20", "+", "Dens21", " ", "+", " ", "Dens22", " ", "+", "Dens23"}], 
    ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.682261124974592*^9, 3.682261286045351*^9}, {
  3.6822615433287497`*^9, 3.682261545116067*^9}, {3.682261953366498*^9, 
  3.682261978867845*^9}, {3.6822620834852448`*^9, 3.682262105895926*^9}, {
  3.6828686716381483`*^9, 3.6828687069944353`*^9}, {3.6828690766376743`*^9, 
  3.682869077514967*^9}, {3.682894918702833*^9, 3.6828949396551447`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.682261208072661*^9, 3.6822613118933897`*^9}, {
   3.6822615349548798`*^9, 3.6822615470991096`*^9}, {3.682262053122903*^9, 
   3.682262058692831*^9}, {3.682262106155746*^9, 3.682262135157048*^9}, 
   3.6822633959067087`*^9, {3.682869063820528*^9, 3.6828690817433643`*^9}, 
   3.682872211314782*^9, 3.6828976887316113`*^9, 3.682897794258171*^9, 
   3.682897925995802*^9, 3.682897992166258*^9, 3.682898104125025*^9, 
   3.68297964250073*^9, 3.68642150400101*^9, 3.686426160936122*^9, 
   3.686572363564431*^9, 3.686596724879113*^9, 3.6865970312882338`*^9, 
   3.686597301754586*^9, 3.686597364205372*^9, 3.686597843116926*^9, 
   3.68659795080398*^9, 3.6865980429358463`*^9, 3.686598320125505*^9, {
   3.686598425288012*^9, 3.686598447432207*^9}, 3.6865985800012693`*^9, 
   3.686599104518711*^9, 3.686600013150177*^9, 3.686658738966942*^9, 
   3.688096752539463*^9, 3.68809679608712*^9, 3.688096887045163*^9, 
   3.6881386809669867`*^9, 3.688138736938538*^9, 3.688142976798147*^9, 
   3.688145558900365*^9, 3.68814578215275*^9, 3.6881458960927362`*^9, 
   3.68814594858943*^9, 3.6881461152216454`*^9, 3.688237707573564*^9, 
   3.688237811763699*^9, 3.6883129757144117`*^9, 3.688313304232153*^9, 
   3.6883922345796423`*^9}]
}, Open  ]],

Cell["\<\

It is often easier to look at the equations without the local densities added \
in explicitly. These are the aDens variables below.
\
\>", "Text",
 CellChangeTimes->{{3.6866599402308064`*^9, 3.6866599702248993`*^9}, {
  3.686660046811002*^9, 3.686660061978877*^9}, {3.688739195102166*^9, 
  3.688739214090169*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aDens1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens2", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens3", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens4", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens5", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens6", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens7", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens8", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens9", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{
     "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens10", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{
      "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens11", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens12", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens13", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens14", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens15", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens16", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens17", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]1", "*", "\[Tau]0", "*", "\[Rho]1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens18", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]1"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens19", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{
     "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]1c", "*", "\[Rho]1"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens20", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{
      "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]0c", "*", "\[Rho]1"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens21", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J1aa", "*", "J0bb", "*", "\[Rho]1"}]}], "]"}], "+", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J0aa", "*", "J1bb", "*", "\[Rho]1"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens22", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J1ab", "*", "J0ab", "*", "\[Rho]1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens23", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J1ab", "*", "J0ba", "*", "\[Rho]1"}]}], "]"}], "+", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J0ab", "*", "J1ba", "*", "\[Rho]1"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.682979522737657*^9, 3.6829796058619537`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", "aDens1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens9", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens10", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens11", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens13", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens14", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens15", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens16", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens17", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens18", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens19", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens20", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens21", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens22", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens23", "]"}]}], "Input",
 CellChangeTimes->{{3.6829796176532297`*^9, 3.6829796294345007`*^9}, {
  3.686421722281857*^9, 3.686421734962672*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", 
  "Z1"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234646164*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", 
  "Z2"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234706008*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", 
  "Z2"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234709058*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.6883922347100973`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "+", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", 
  "Z1"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234718527*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}], " ", "Z2"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.6883922347200003`*^9}],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}], " ", "Z2"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234721034*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.6883922347219687`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234722896*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234723835*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "20"], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234724906*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "40"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "B6c"}], "+", 
       RowBox[{"3", " ", "B7c"}]}], ")"}]}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.6883922347262363`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "20"], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.68839223472727*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "20"]}], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234728215*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "B6c"}], "+", 
       RowBox[{"3", " ", "B7c"}]}], ")"}]}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.6883922347292128`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "20"]}], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234730139*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", 
  "Z2"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234765966*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c", "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B6c"}], "+", "B7c"}], ")"}]}]}], ")"}], " ", 
  "Z2"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.6883922347675467`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234768628*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.6883922347696533`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "10"], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "+", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.68839223477098*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "20"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}], "+", 
    RowBox[{"20", " ", "B6c"}], "+", 
    RowBox[{"12", " ", "B7c"}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234772222*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "10"], " ", 
  RowBox[{"(", 
   RowBox[{"B3c", "+", 
    RowBox[{"4", " ", "B7c"}]}], ")"}], " ", "Z3"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.68657236367196*^9, 
   3.6865967249980297`*^9, 3.686597031415152*^9, 3.686597301872751*^9, 
   3.6865973643032846`*^9, 3.6865978432074203`*^9, 3.686597950895117*^9, 
   3.68659804302588*^9, 3.6865983202404337`*^9, {3.686598425405239*^9, 
   3.686598447539695*^9}, 3.686598580098082*^9, 3.6865991046202087`*^9, 
   3.6866000132546883`*^9, 3.686658739058354*^9, 3.688096752598768*^9, 
   3.6880967961619453`*^9, 3.6880968871310177`*^9, 3.688138681052641*^9, 
   3.688138737001042*^9, 3.688142976856395*^9, 3.6881455589778843`*^9, 
   3.688145782197016*^9, 3.688145896206168*^9, 3.688145948653329*^9, 
   3.688146115277206*^9, 3.688237707658181*^9, 3.688237811894682*^9, 
   3.6883129757783337`*^9, 3.688313304301046*^9, 3.688392234773405*^9}]
}, Open  ]],

Cell["\<\

Now we can decompose the above into a limited set of F prime functions. \
Define some of the relevant functions.
\
\>", "Text",
 CellChangeTimes->{{3.686660072754786*^9, 3.6866600926727943`*^9}, {
  3.688739155910337*^9, 3.688739163644177*^9}, {3.697209018037038*^9, 
  3.697209023556859*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1", " ", "=", " ", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], " ", "+", " ", "B3c"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", " ", "=", " ", "B3c"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3", " ", "=", " ", 
   RowBox[{
    RowBox[{"5", "B2c"}], " ", "+", " ", 
    RowBox[{"3", " ", "B3c"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4", " ", "=", " ", 
   RowBox[{
    RowBox[{"3", "B6c"}], "+", "B7c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F5", " ", "=", " ", 
   RowBox[{"B3c", "-", 
    RowBox[{"4", " ", "B7c"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F6", " ", "=", " ", 
   RowBox[{
    RowBox[{"5", " ", "B6c"}], "+", 
    RowBox[{"3", " ", "B7c"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F7", " ", "=", " ", 
   RowBox[{"B3c", "+", 
    RowBox[{"4", " ", "B7c"}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.68299400103588*^9, 3.6829940584855433`*^9}, {
   3.686516844173619*^9, 3.686516973389776*^9}, {3.686517045931734*^9, 
   3.6865170487007074`*^9}, {3.686517085267205*^9, 3.6865171460011187`*^9}, {
   3.6865175414096575`*^9, 3.686517568717173*^9}, {3.6865176509229918`*^9, 
   3.686517691077734*^9}, {3.6865181449302516`*^9, 3.686518162369244*^9}, {
   3.6865707914148808`*^9, 3.686570800998753*^9}, {3.686570902864285*^9, 
   3.686570927505019*^9}, {3.686571115892683*^9, 3.686571147672598*^9}, {
   3.686571183561466*^9, 3.686571265559557*^9}, {3.686571395680217*^9, 
   3.6865713981692457`*^9}, {3.6865716210753727`*^9, 3.686571638157143*^9}, {
   3.6865717981936073`*^9, 3.686571825949044*^9}, {3.6865719638266373`*^9, 
   3.6865719746536016`*^9}, {3.686572088813324*^9, 3.686572097823107*^9}, {
   3.6865721416282463`*^9, 3.686572166713023*^9}, {3.686572564610634*^9, 
   3.686572566888261*^9}, {3.686573155714435*^9, 3.686573177666051*^9}, {
   3.686580548826667*^9, 3.686580551508018*^9}, {3.686580583462886*^9, 
   3.686580586479615*^9}, {3.686580677064357*^9, 3.686580696993025*^9}, {
   3.686596927823266*^9, 3.686596942551272*^9}, {3.686597054626403*^9, 
   3.686597059803475*^9}, {3.686597109236108*^9, 3.686597115114087*^9}, 
   3.686597185098508*^9, {3.686597305427895*^9, 3.686597337149706*^9}, {
   3.6865973945952063`*^9, 3.6865974179551573`*^9}, {3.6865977898899384`*^9, 
   3.686597804144197*^9}, 3.686597926910643*^9, {3.686597958657351*^9, 
   3.686597960983789*^9}, {3.686598048303278*^9, 3.686598049246472*^9}, 
   3.686598146131413*^9, {3.686598269258876*^9, 3.686598272912917*^9}, {
   3.686598381463791*^9, 3.686598385690696*^9}, {3.686598480311441*^9, 
   3.686598525876532*^9}, {3.6865988647824097`*^9, 3.686598865737275*^9}, {
   3.686598975299086*^9, 3.6865989966204*^9}, {3.686599027196413*^9, 
   3.686599036974997*^9}, {3.686599975216144*^9, 3.6865999770885077`*^9}, {
   3.6866586511073637`*^9, 3.686658697886668*^9}, {3.688145382162158*^9, 
   3.68814544285703*^9}, {3.688145770372089*^9, 3.6881457793636017`*^9}, {
   3.688145883933955*^9, 3.6881458938270884`*^9}, {3.688145944476118*^9, 
   3.688145945849835*^9}, {3.688146091238576*^9, 3.688146096747504*^9}, 
   3.688237806014298*^9, 3.68831302062682*^9, {3.6883131881354017`*^9, 
   3.6883131900531197`*^9}, {3.6883132306475573`*^9, 3.688313258423005*^9}}],

Cell["\<\

Check that our decomposition worked. Take the aDens variables and subtract \
off our parametrization (matching the expressions in the supplementary). \
Result should be zero for all terms.

\
\>", "Text",
 CellChangeTimes->{{3.6866602307809772`*^9, 3.686660267446988*^9}, {
  3.697209108217332*^9, 3.697209109905361*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens1", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "8"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F1", " ", "-", 
      RowBox[{"4", "F4"}]}], ")"}], "Z1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"aDens2", " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"F1", "-", 
       RowBox[{"4", "F4"}]}], ")"}], "Z2"}]}], "]"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens3", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F1", "-", 
      RowBox[{"4", "F4"}]}], ")"}], "Z2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens4", " ", "-", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens5", " ", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "8"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F1", "+", 
      RowBox[{"12", "F4"}]}], ")"}], "Z1"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens6", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", "4", ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "F4", " ", "Z2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens7", " ", "-", 
   RowBox[{
    RowBox[{"(", "2", ")"}], "F4", " ", "Z2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens8", "-", "0"}], " ", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens9", " ", "-", " ", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens10", "-", " ", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens11", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "20"}], ")"}], "F5", " ", "Z3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens12", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "40"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F3", "-", 
      RowBox[{"4", "F6"}]}], ")"}], "Z3"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens13", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "20"}], ")"}], " ", "F5", " ", "Z3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens14", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "20"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "F5", " ", "Z3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens15", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "40"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F3", " ", "-", " ", 
      RowBox[{"4", " ", "F6"}]}], ")"}], "Z3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"aDens16", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "20"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "F5", " ", "Z3"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens17", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F1", " ", "+", " ", 
      RowBox[{"4", " ", "F4"}]}], ")"}], "Z2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens18", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F1", " ", "+", " ", 
      RowBox[{"4", "F4"}]}], ")"}], "Z2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens19", "-", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens20", "-", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens21", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "10"}], ")"}], "F7", " ", "Z3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens22", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "20"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F3", "+", 
      RowBox[{"4", " ", "F6"}]}], ")"}], "Z3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens23", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "10"}], ")"}], "F7", " ", "Z3"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6865724879897537`*^9, 3.686572535944368*^9}, {
   3.686572588042893*^9, 3.68657269681984*^9}, {3.6865727458331633`*^9, 
   3.686572814049684*^9}, {3.6865729579391108`*^9, 3.68657307067492*^9}, {
   3.686573183329225*^9, 3.686573191080729*^9}, {3.6865732788742943`*^9, 
   3.686573450190741*^9}, {3.6865734870500383`*^9, 3.68657349334691*^9}, {
   3.686573626986755*^9, 3.686573758928204*^9}, {3.686573815171075*^9, 
   3.68657385072374*^9}, {3.6865738883173637`*^9, 3.686574010309057*^9}, {
   3.68657404994534*^9, 3.686574204861044*^9}, {3.686574238830707*^9, 
   3.6865742912587767`*^9}, {3.686574368409069*^9, 3.686574374414877*^9}, {
   3.686574518103483*^9, 3.686574562538988*^9}, 3.686574597636464*^9, {
   3.686574640219222*^9, 3.6865746899377403`*^9}, {3.686574803089407*^9, 
   3.686574835626543*^9}, {3.686574893291078*^9, 3.6865748972802773`*^9}, {
   3.6865749736308737`*^9, 3.686575129554677*^9}, {3.6865752622320747`*^9, 
   3.6865754382312107`*^9}, {3.686575502121812*^9, 3.686575543281217*^9}, {
   3.686580396559711*^9, 3.686580431533626*^9}, {3.6865805629856977`*^9, 
   3.6865805732743683`*^9}, {3.686580626274098*^9, 3.686580643445854*^9}, {
   3.6865807239144173`*^9, 3.686580734928776*^9}, {3.686581118257565*^9, 
   3.6865811203409977`*^9}, {3.6865812043788557`*^9, 
   3.6865812114790783`*^9}, {3.6865969547625847`*^9, 
   3.6865969830512247`*^9}, {3.686597205279284*^9, 3.68659724628336*^9}, {
   3.6865978146483717`*^9, 3.686597820893393*^9}, {3.6865978919884768`*^9, 
   3.686597907641831*^9}, {3.686597967946024*^9, 3.68659800360275*^9}, {
   3.686598278920454*^9, 3.686598285552987*^9}, {3.686598391807592*^9, 
   3.68659839477948*^9}, {3.686598548362771*^9, 3.6865985501815233`*^9}, {
   3.686598770668531*^9, 3.6865987810295277`*^9}, {3.686599078013777*^9, 
   3.6865990810986958`*^9}, {3.688145496139515*^9, 3.6881457654746113`*^9}, {
   3.688145845431682*^9, 3.688145878694427*^9}, {3.688145957391498*^9, 
   3.688146072256431*^9}, {3.6881461084126472`*^9, 3.688146207299329*^9}, 
   3.688237809554175*^9, {3.688313038656376*^9, 3.688313043169424*^9}, {
   3.688313085081996*^9, 3.68831308516297*^9}, {3.6883131180424147`*^9, 
   3.6883131419430933`*^9}, {3.688313277812072*^9, 3.688313280814323*^9}, 
   3.6883136496400957`*^9, {3.6883922018493834`*^9, 3.688392215234541*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.6883922348333073`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234834692*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.68839223483593*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234837237*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.6883922348382063`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.6883922348390903`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234839974*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.6883922348408613`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234841731*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234842609*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234843487*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.6883922348443737`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234845255*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.6883922348461523`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.6883922348470497`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234848032*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234849121*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234850258*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234851412*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234852578*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234853725*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234854868*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686574064768669*^9, 3.68657407552619*^9}, 
   3.686574125147962*^9, {3.6865742001480007`*^9, 3.686574205586627*^9}, 
   3.686574275160192*^9, {3.6865743702105618`*^9, 3.686574375157178*^9}, 
   3.686574563212628*^9, 3.6865745981988688`*^9, {3.6865746411797447`*^9, 
   3.686574673871974*^9}, {3.686574807955624*^9, 3.686574837317152*^9}, 
   3.686574897787835*^9, {3.686574977705545*^9, 3.686574985665286*^9}, 
   3.686575040558754*^9, {3.686575075161674*^9, 3.68657509438757*^9}, 
   3.686575130604463*^9, {3.686575272220533*^9, 3.686575297728088*^9}, 
   3.686575370674741*^9, {3.686575407919053*^9, 3.686575438720714*^9}, {
   3.6865755152539682`*^9, 3.6865755500996723`*^9}, {3.686580401468471*^9, 
   3.6865804323990517`*^9}, {3.68658056733001*^9, 3.6865805740859337`*^9}, {
   3.686580613110694*^9, 3.686580644207163*^9}, 3.686580735586835*^9, 
   3.686581120953397*^9, 3.686581224457972*^9, 3.686596726455311*^9, 
   3.686597032992815*^9, 3.6865973034677553`*^9, 3.6865973658680277`*^9, 
   3.686597844980226*^9, 3.686597952471777*^9, 3.686598044635363*^9, 
   3.686598321788954*^9, {3.686598426988574*^9, 3.68659844947749*^9}, 
   3.686598581568284*^9, {3.686598765423811*^9, 3.686598782795291*^9}, 
   3.686598871530983*^9, 3.6865991060910053`*^9, 3.6866000170562773`*^9, 
   3.686658742726598*^9, 3.6880967533818903`*^9, 3.688096797087212*^9, 
   3.688096887686386*^9, 3.688138681777728*^9, 3.688138737630081*^9, 
   3.68814297757231*^9, 3.6881455591835833`*^9, {3.688145597588524*^9, 
   3.688145782430819*^9}, 3.6881458965513268`*^9, {3.6881459488714037`*^9, 
   3.688145977486121*^9}, {3.688146010092185*^9, 3.688146066335969*^9}, {
   3.6881461104118557`*^9, 3.688146138385117*^9}, 3.688146207958844*^9, 
   3.688237707877619*^9, 3.688237811996223*^9, 3.6883129759383717`*^9, 
   3.688313043510783*^9, 3.688313085785316*^9, {3.688313119474708*^9, 
   3.688313142432787*^9}, 3.688313193246005*^9, {3.6883132430886507`*^9, 
   3.688313304444996*^9}, 3.688392234856059*^9}]
}, Open  ]]
},
WindowSize->{1094, 898},
WindowMargins->{{65, Automatic}, {-16, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->""},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1202, 19, 144, "Text"],
Cell[1763, 41, 3492, 105, 192, "Input"],
Cell[5258, 148, 681, 12, 87, "Text"],
Cell[5942, 162, 4540, 107, 272, "Input"],
Cell[10485, 271, 578, 12, 87, "Text"],
Cell[11066, 285, 3577, 100, 312, "Input"],
Cell[14646, 387, 537, 11, 106, "Text"],
Cell[15186, 400, 5946, 157, 292, "Input"],
Cell[21135, 559, 255, 7, 68, "Text"],
Cell[21393, 568, 755, 15, 112, "Input"],
Cell[22151, 585, 393, 7, 49, "Text"],
Cell[22547, 594, 8870, 217, 832, "Input"],
Cell[CellGroupData[{
Cell[31442, 815, 1768, 26, 492, "Input"],
Cell[33213, 843, 1169, 24, 46, "Output"],
Cell[34385, 869, 1204, 25, 46, "Output"],
Cell[35592, 896, 1202, 24, 46, "Output"],
Cell[36797, 922, 876, 13, 31, "Output"],
Cell[37676, 937, 1186, 24, 46, "Output"],
Cell[38865, 963, 1054, 19, 31, "Output"],
Cell[39922, 984, 1053, 18, 31, "Output"],
Cell[40978, 1004, 878, 13, 31, "Output"],
Cell[41859, 1019, 876, 13, 31, "Output"],
Cell[42738, 1034, 878, 13, 31, "Output"],
Cell[43619, 1049, 1052, 19, 46, "Output"],
Cell[44674, 1070, 1254, 26, 46, "Output"],
Cell[45931, 1098, 1054, 19, 46, "Output"],
Cell[46988, 1119, 1071, 20, 46, "Output"],
Cell[48062, 1141, 1232, 25, 46, "Output"],
Cell[49297, 1168, 1073, 20, 46, "Output"],
Cell[50373, 1190, 1206, 25, 46, "Output"],
Cell[51582, 1217, 1202, 24, 46, "Output"],
Cell[52787, 1243, 876, 13, 31, "Output"],
Cell[53666, 1258, 876, 13, 31, "Output"],
Cell[54545, 1273, 1219, 22, 46, "Output"],
Cell[55767, 1297, 1172, 23, 46, "Output"],
Cell[56942, 1322, 1221, 22, 46, "Output"]
}, Open  ]],
Cell[58178, 1347, 237, 7, 68, "Text"],
Cell[CellGroupData[{
Cell[58440, 1358, 945, 16, 72, "Input"],
Cell[59388, 1376, 1272, 18, 31, "Output"]
}, Open  ]],
Cell[60675, 1397, 325, 8, 68, "Text"],
Cell[61003, 1407, 5489, 163, 772, "Input"],
Cell[CellGroupData[{
Cell[66517, 1574, 1767, 25, 472, "Input"],
Cell[68287, 1601, 1165, 23, 46, "Output"],
Cell[69455, 1626, 1184, 24, 46, "Output"],
Cell[70642, 1652, 1165, 23, 46, "Output"],
Cell[71810, 1677, 914, 13, 31, "Output"],
Cell[72727, 1692, 1166, 23, 46, "Output"],
Cell[73896, 1717, 1041, 18, 31, "Output"],
Cell[74940, 1737, 1021, 17, 31, "Output"],
Cell[75964, 1756, 914, 13, 31, "Output"],
Cell[76881, 1771, 912, 13, 31, "Output"],
Cell[77796, 1786, 912, 13, 31, "Output"],
Cell[78711, 1801, 1043, 18, 46, "Output"],
Cell[79757, 1821, 1237, 25, 46, "Output"],
Cell[80997, 1848, 1042, 18, 46, "Output"],
Cell[82042, 1868, 1062, 19, 46, "Output"],
Cell[83107, 1889, 1218, 24, 46, "Output"],
Cell[84328, 1915, 1062, 19, 46, "Output"],
Cell[85393, 1936, 1184, 24, 46, "Output"],
Cell[86580, 1962, 1167, 23, 46, "Output"],
Cell[87750, 1987, 912, 13, 31, "Output"],
Cell[88665, 2002, 914, 13, 31, "Output"],
Cell[89582, 2017, 1042, 18, 46, "Output"],
Cell[90627, 2037, 1163, 22, 46, "Output"],
Cell[91793, 2061, 1043, 18, 46, "Output"]
}, Open  ]],
Cell[92851, 2082, 304, 8, 68, "Text"],
Cell[93158, 2092, 3327, 61, 172, "Input"],
Cell[96488, 2155, 332, 9, 106, "Text"],
Cell[CellGroupData[{
Cell[96845, 2168, 7077, 181, 492, "Input"],
Cell[103925, 2351, 2037, 28, 31, "Output"],
Cell[105965, 2381, 2035, 28, 31, "Output"],
Cell[108003, 2411, 2034, 28, 31, "Output"],
Cell[110040, 2441, 2035, 28, 31, "Output"],
Cell[112078, 2471, 2037, 28, 31, "Output"],
Cell[114118, 2501, 2037, 28, 31, "Output"],
Cell[116158, 2531, 2035, 28, 31, "Output"],
Cell[118196, 2561, 2037, 28, 31, "Output"],
Cell[120236, 2591, 2035, 28, 31, "Output"],
Cell[122274, 2621, 2035, 28, 31, "Output"],
Cell[124312, 2651, 2035, 28, 31, "Output"],
Cell[126350, 2681, 2037, 28, 31, "Output"],
Cell[128390, 2711, 2035, 28, 31, "Output"],
Cell[130428, 2741, 2037, 28, 31, "Output"],
Cell[132468, 2771, 2037, 28, 31, "Output"],
Cell[134508, 2801, 2035, 28, 31, "Output"],
Cell[136546, 2831, 2035, 28, 31, "Output"],
Cell[138584, 2861, 2035, 28, 31, "Output"],
Cell[140622, 2891, 2035, 28, 31, "Output"],
Cell[142660, 2921, 2035, 28, 31, "Output"],
Cell[144698, 2951, 2035, 28, 31, "Output"],
Cell[146736, 2981, 2035, 28, 31, "Output"],
Cell[148774, 3011, 2035, 28, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> DME_DE_NNN_LR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    235658,       5379]
NotebookOptionsPosition[    231161,       5261]
NotebookOutlinePosition[    231711,       5282]
CellTagsIndexPosition[    231668,       5279]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook, I symbolically derive the expressions for the double \
exchange 3N density-dependent couplings after performing the DME. This \
notebook is only for the long-range part of the 3N force (the part with no \
dirac delta functions).

First, we define the isoscalar/isovector possibilities for the different \
local densities. \
\>", "Text",
 CellChangeTimes->{{3.6822622726439753`*^9, 3.682262368777122*^9}, {
  3.6828660395085*^9, 3.682866057837994*^9}, {3.682892696149637*^9, 
  3.682892696563829*^9}, {3.697210659991241*^9, 3.697210674821314*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]c", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d\[Rho]0c", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d\[Rho]1c", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jab", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ab", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ab", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jaa", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0aa", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1aa", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jbb", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0bb", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1bb", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jba", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ba", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ba", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682258612160549*^9, 3.682258729910768*^9}, {
   3.68225879151055*^9, 3.682259068115398*^9}, {3.682259137335972*^9, 
   3.682259194943672*^9}, {3.68225924879638*^9, 3.682259262457576*^9}, {
   3.682259512973378*^9, 3.682259530650415*^9}, {3.682259584363082*^9, 
   3.68225958904475*^9}, {3.682259698234455*^9, 3.682259749709633*^9}, 
   3.6822597824307957`*^9, {3.682259955715518*^9, 3.6822599614600267`*^9}, {
   3.6828662880341463`*^9, 3.682866400480184*^9}, {3.682867048150628*^9, 
   3.6828670824869432`*^9}, 3.682867118087202*^9, {3.682867171022094*^9, 
   3.682867171139029*^9}, {3.682868959877334*^9, 3.682868961349901*^9}}],

Cell["\<\

Next, we define each of the the terms in our DME dictionary. One body density \
matrices are on the left hand side of the equation while local densities are \
on the right. Z terms are the LR DME expansion equations.
\
\>", "Text",
 CellChangeTimes->{{3.682262375642193*^9, 3.68226240798418*^9}, {
  3.682866026065645*^9, 3.6828660368760366`*^9}, {3.682892553530675*^9, 
  3.6828925678278637`*^9}, {3.6828927513896914`*^9, 3.682892770394985*^9}, {
  3.6972106843416576`*^9, 3.6972106899711666`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1p2p3", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", "Z1"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[CapitalDelta]\[Rho]", "[", "t3", "]"}], "*", "Z2"}], " ", "+",
     " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", "Z3"}], " ", "+", "  ", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[CapitalDelta]\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", "Z4"}], "+", " ", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Tau]", "[", "t3", "]"}], "*", "Z5", "*", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], " ", "+", 
    RowBox[{
     RowBox[{"\[Tau]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "Z3"}], ")"}]}], "+", " ", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"\[Tau]", "[", "t2", "]"}], "*", 
     RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "*", "Z4"}], ")"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2x3s2p1p3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", "\[Epsilon]abc", " ", "*", 
   RowBox[{"Jab", "[", "t2", "]"}], "*", 
   RowBox[{"d\[Rho]c", "[", "t3", "]"}], "*", "Z6"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2x3s1p2p3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t2", "]"}], "*", "\[Epsilon]abc", " ", "*", 
   RowBox[{"Jab", "[", "t1", "]"}], "*", 
   RowBox[{"d\[Rho]c", "[", "t3", "]"}], "*", "Z7", "*", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x2x3s3p1p2", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", "0"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2s3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"Jab", "[", "t2", "]"}], "*", 
   RowBox[{"Jab", "[", "t3", "]"}], "*", "Z8"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2s1s3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
   RowBox[{"Jab", "[", "t1", "]"}], "*", 
   RowBox[{"Jab", "[", "t3", "]"}], "*", "Z9", " ", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p3s1s2", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
    RowBox[{"Jab", "[", "t1", "]"}], "*", 
    RowBox[{"Jab", "[", "t2", "]"}], "*", "Z10"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2x2s3x2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t2", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"Z8", "/", "5"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2x3s3x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}], "*", "Z11"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t2", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}], "*", "Z12"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}], "*", "Z12"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2s1x2s3x2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}], "*", "Z13"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}], "*", "Z14"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}], "*", "Z14"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2s1x3s3x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"Z9", "/", "5"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3s1x2s2x2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t2", "]"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t2", "]"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t2", "]"}]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"Z10", "/", "5"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p3s1x3s2x3", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Jab", "[", "t1", "]"}], "*", 
       RowBox[{"Jab", "[", "t2", "]"}]}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jaa", "[", "t1", "]"}], "*", 
       RowBox[{"Jbb", "[", "t2", "]"}]}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jab", "[", "t1", "]"}], "*", 
       RowBox[{"Jba", "[", "t2", "]"}]}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{"Z10", "/", "5"}], ")"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2x2s3x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}], "*", "Z15"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t2", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}], " ", "*", "Z16"}], "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}], "*", "Z15"}]}], ")"}], "*", 
   RowBox[{"(", "1", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2x3s3x2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}], "*", "Z15"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t2", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}], " ", "*", "Z15"}], "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}], "*", "Z16"}]}], ")"}], "*", 
   RowBox[{"(", "1", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2s1x2s3x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}], "*", "Z17"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}], "*", "Z17"}], "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}], "*", "Z18"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2s1x3s3x2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}], "*", "Z17"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}], "*", "Z18"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}], "*", "Z17"}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3s1x2s2x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t2", "]"}], "*", "Z19"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t2", "]"}], "*", "Z19"}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t2", "]"}], "*", "Z20"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p3s1x3s2x2", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Jab", "[", "t1", "]"}], "*", 
       RowBox[{"Jab", "[", "t2", "]"}], "*", "Z19"}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jaa", "[", "t1", "]"}], "*", 
       RowBox[{"Jbb", "[", "t2", "]"}], "*", "Z20"}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Jab", "[", "t1", "]"}], "*", 
       RowBox[{"Jba", "[", "t2", "]"}], "*", "Z19"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2x2x3s3x2x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], 
      RowBox[{"Jaa", "[", "t2", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], 
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}]}]}], ")"}], "*", 
   "Z21"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2s1x2x3s3x2x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], 
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], 
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}]}]}], ")"}], "*", "Z22", "*", 
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3s1x2x3s2x2x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jab", "[", "t2", "]"}]}], "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], 
      RowBox[{"Jaa", "[", "t1", "]"}], "*", 
      RowBox[{"Jbb", "[", "t2", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], 
      RowBox[{"Jab", "[", "t1", "]"}], "*", 
      RowBox[{"Jba", "[", "t2", "]"}]}]}], ")"}], "*", "Z23"}]}]}], "Input",
 CellChangeTimes->{{3.6822598720230913`*^9, 3.682259877609723*^9}, {
   3.682259937970578*^9, 3.6822599948941097`*^9}, {3.682262904927144*^9, 
   3.682262948520961*^9}, {3.682263370087998*^9, 3.682263389997314*^9}, {
   3.6828661686593237`*^9, 3.682866253902492*^9}, {3.6828664080445347`*^9, 
   3.6828665252836103`*^9}, {3.6828665643744173`*^9, 3.682866743428526*^9}, {
   3.682866781788011*^9, 3.682867011763898*^9}, {3.6828670845787373`*^9, 
   3.682867086282052*^9}, {3.6828671425426807`*^9, 3.682867234058834*^9}, {
   3.6828679214438*^9, 3.682867922710313*^9}, 3.682892778095749*^9, {
   3.682892840179757*^9, 3.682893073358623*^9}, {3.6828931292149477`*^9, 
   3.682893505275738*^9}, {3.682893535612815*^9, 3.682894090759943*^9}, {
   3.68289726652775*^9, 3.682897270973988*^9}, {3.686419716024687*^9, 
   3.686419815839286*^9}, {3.686419863474326*^9, 3.686419875000983*^9}, {
   3.686419907875557*^9, 3.6864200243797617`*^9}, {3.686420198687441*^9, 
   3.6864202584904013`*^9}, {3.686420353721362*^9, 3.686420396124042*^9}, {
   3.6926483702112303`*^9, 3.6926483718155937`*^9}, {3.69264840429515*^9, 
   3.692648418149509*^9}, {3.692648502040728*^9, 3.692648584509666*^9}, {
   3.692648619222829*^9, 3.692648620953116*^9}, {3.6926486975287237`*^9, 
   3.692648788451239*^9}, {3.6926488378095093`*^9, 3.6926490035651217`*^9}, {
   3.692717733898243*^9, 3.692717765483523*^9}, {3.6927178048484097`*^9, 
   3.692717879085536*^9}, {3.692718579319399*^9, 3.692718619568755*^9}, {
   3.692732907845542*^9, 3.6927329138121443`*^9}, {3.692733235168743*^9, 
   3.692733236216744*^9}, {3.692973986696134*^9, 3.692974027456308*^9}, {
   3.692974141192655*^9, 3.6929741955129833`*^9}, {3.69299222982689*^9, 
   3.6929922310363283`*^9}, {3.693072264109177*^9, 3.693072328332082*^9}, {
   3.694224131628631*^9, 3.6942241512238607`*^9}, {3.694375434815773*^9, 
   3.6943754522603827`*^9}, {3.6943755443586617`*^9, 3.694375601073511*^9}}],

Cell["\<\

The G coefficients below give the expressions one gets after performing spin \
traces on each operator structure. 
\
\>", "Text",
 CellChangeTimes->{{3.682262412956172*^9, 3.682262454476241*^9}, {
  3.682867018607893*^9, 3.682867018790366*^9}, {3.682892575967904*^9, 
  3.682892585004023*^9}, {3.6828941655861387`*^9, 3.682894166857951*^9}, {
  3.697210700030903*^9, 3.6972107009817653`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G1", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"p1p2p3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      "+", 
      RowBox[{"p1s2x2s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "+", 
      RowBox[{"p1s2x3s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "-", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"p1s2s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      "  ", "+", 
      RowBox[{"p2s1x2s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{"p2s1x3s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
      RowBox[{
       RowBox[{"p2s1s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      " ", "-", "\[IndentingNewLine]", 
      RowBox[{"p3s1x2s2x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{"p3s1x3s2x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{
       RowBox[{"p3s1s2", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      " ", "+", "\[IndentingNewLine]", 
      RowBox[{"x2x3s1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{"x2x3s2p1p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
      RowBox[{"x2x3s3p1p2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], " ", ")"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", "*", 
      RowBox[{"p1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "+", 
     RowBox[{"3", "*", 
      RowBox[{"p3s1s2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"p3s1s2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"p1s2x2s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"p2s1x2s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"p3s1s2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"p1s2x3s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"p2s1x3s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G5", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"p1p2p3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      "+", 
      RowBox[{"p1s2x2s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "+", 
      RowBox[{"p1s2x3s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "-", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"p1s2s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      "  ", "+", 
      RowBox[{"p2s1x2s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{"p2s1x3s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
      RowBox[{
       RowBox[{"p2s1s3", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      " ", "-", "\[IndentingNewLine]", 
      RowBox[{"p3s1x2s2x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{"p3s1x3s2x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{
       RowBox[{"p3s1s2", "[", 
        RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], 
      " ", "+", "\[IndentingNewLine]", 
      RowBox[{"x2x3s1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
      RowBox[{"x2x3s2p1p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
      RowBox[{"x2x3s3p1p2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "*", 
    "cos\[Theta]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G6", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", "*", 
      RowBox[{"p1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "-", 
     RowBox[{"p3s1s2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G7", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"p1s2x2s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "-", 
     RowBox[{"p3s1x2s2x2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1x2s3x2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G8", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"p2s1x3s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "-", 
     RowBox[{"p1s2x3s3x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p3s1x3s2x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G9", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "4"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"p1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]", "*", 
      "cos\[Theta]"}], "-", 
     RowBox[{
      RowBox[{"x2x3s2p1p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], "+", 
     RowBox[{
      RowBox[{"x2x3s3p1p2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], "-", 
     RowBox[{
      RowBox[{"x2x3s1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], "+", 
     RowBox[{"p3s1x2x3s2x2x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1x2x3s3x2x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"p2s1x3s3x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2x3s3x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"p3s1x3s2x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "*", "cos\[Theta]"}], "-", 
     RowBox[{"p3s1x2s2x2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "+", 
     RowBox[{"p1s2x2s3x2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p3s1x3s2x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p2s1x2s3x2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2x2x3s3x2x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/SD7UmZU/mvHU8vsS0F0dNX6l00Frx29bd+C6X/b
q7iagfTTvOO8ILps2gtbED3N+5oriObp8wsG0R+W/AkF0WvPCkSD6JI7/8F0
144X8SD6DbtaFojWkOTPA9Eqs3dUgWj930naE4D0yyMhRiD6Fp/abBBtMlX8
LoiWE/n0DkQ7+LyTmQikjyTJKoLojEu/dEC0Vaz6ZBBtOfPDVBCtwMu1FERn
X9FZA6Jrlb6vB9E9sdXHQHTZZYnTIPrBz7n3QLR16C5pr/LXjjV7lBRA9DYG
GXUQLRXU6gqii3UjfEB0gW8mmM7YNDsARO9Z8zEQRPe1OESC6Kh3PmD6tLdY
Poh+7JRdAKIBK++xnQ==
  "]],

Cell["\<\

Finally, we multiply each of these operator structure terms by each of the \
different isospin operators and the relevant finite range piece (which only \
depends on the magnitude of the relative distance). Note here that Bi = Yi * \
alpha, where Yi is the relevant finite range part of the potential and alpha \
is the chiral prefactor.

Also R = alpha_3 / alpha_2 such that we only need to use B2 - B5 instead of \
B6 - B9 condensing our notation.
\
\>", "Text",
 CellChangeTimes->{{3.6822624598160057`*^9, 3.6822625087444563`*^9}, {
  3.6828926027138987`*^9, 3.682892644721273*^9}, {3.6972107302706366`*^9, 
  3.69721075977999*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G1H1", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"G1", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"G1", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
       RowBox[{"G1", "[", 
        RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
       RowBox[{"G1", "[", 
        RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B1"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2H1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"G2", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"G2", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
      RowBox[{"G2", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
      RowBox[{"G2", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3H1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"G3", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"G3", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
      RowBox[{"G3", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
      RowBox[{"G3", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4H1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"G4", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
      RowBox[{"3", "*", 
       RowBox[{"G4", "[", 
        RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
      RowBox[{"G4", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
      RowBox[{"G4", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G5H1", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], " ", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"G5", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "+", 
       RowBox[{"3", "*", 
        RowBox[{"G5", "[", 
         RowBox[{"1", ",", "1", ",", "0"}], "]"}]}], " ", "-", " ", 
       RowBox[{"G5", "[", 
        RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
       RowBox[{"G5", "[", 
        RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B5"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G6H2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"G6", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
      RowBox[{"G6", "[", 
       RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
      RowBox[{"G6", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
      RowBox[{"G6", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B2", "*", 
    "R"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G7H2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"G7", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
      RowBox[{"G7", "[", 
       RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
      RowBox[{"G7", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
      RowBox[{"G7", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B3", "*", 
    "R"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G8H2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"G8", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
      RowBox[{"G8", "[", 
       RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
      RowBox[{"G8", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
      RowBox[{"G8", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B4", "*", 
    "R"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G9H2", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"G9", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", 
      RowBox[{"G9", "[", 
       RowBox[{"1", ",", "1", ",", "0"}], "]"}], " ", "-", " ", 
      RowBox[{"G9", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}], " ", "-", " ", 
      RowBox[{"G9", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ")"}], "*", "B5", "*", 
    "R"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682260046628235*^9, 3.6822601665119762`*^9}, {
  3.682260367359209*^9, 3.682260390165373*^9}, {3.682868291309664*^9, 
  3.682868436012949*^9}, {3.682868492942294*^9, 3.682868503334364*^9}, {
  3.682872164021715*^9, 3.682872195686762*^9}, {3.682892594513719*^9, 
  3.6828925995952873`*^9}, {3.682892655778178*^9, 3.682892661899514*^9}, {
  3.6828944747891006`*^9, 3.6828948064007587`*^9}, {3.69264968889047*^9, 
  3.69264970351423*^9}}],

Cell["\<\

All of the terms are then collected into one big object called DE.
\
\>", "Text",
 CellChangeTimes->{{3.68226251783212*^9, 3.682262534704013*^9}, {
  3.682892670568163*^9, 3.682892673744224*^9}, {3.682894847124694*^9, 
  3.682894847322102*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DE", "=", " ", 
     RowBox[{
     "G1H1", "+", "G2H1", "+", "G3H1", "+", "G4H1", "+", "G5H1", "+", "G6H2", 
      "+", "G7H2", "+", "G8H2", "+", "G9H2"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.68226019062535*^9, 3.68226024292017*^9}, {
   3.682262118152149*^9, 3.682262128335297*^9}, {3.68286852446168*^9, 
   3.68286853874846*^9}, {3.6828686243506613`*^9, 3.682868624460725*^9}, 
   3.682868978100844*^9, {3.682894849843054*^9, 3.682894882771838*^9}, {
   3.693071363130653*^9, 3.6930713645533457`*^9}}],

Cell["\<\
At the end, we project out the parts of the large DE equation which depend on \
different parts of the local density. The expressions at the end are then the \
terms which should be numerically integrated.\
\>", "Text",
 CellChangeTimes->{{3.68226254120103*^9, 3.682262579848693*^9}, {
  3.686421499285047*^9, 3.6864214999883204`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dens1", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens2", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens3", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens4", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens5", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens6", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens7", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens8", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens9", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens10", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", 
      "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens11", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}], "*", "J0aa", 
      "*", "J0bb", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens12", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ab", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens13", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ba", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens14", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}], "*", "J1aa", 
      "*", "J1bb", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens15", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ab", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens16", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ba", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens17", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Tau]0", "*", "\[Rho]1"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Tau]0", "*", "\[Rho]1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens18", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]1"}]}], 
       "]"}], "*", "\[Rho]1", "*", "\[CapitalDelta]\[Rho]0", "*", 
      "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens19", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]1c", "*", "\[Rho]1"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]1c", "*", 
      "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens20", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]0c", "*", "\[Rho]1"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]0c", "*", 
      "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J1aa", "*", "J0bb", "*", "\[Rho]1"}]}], "]"}], "*", "J1aa", 
       "*", "J0bb", "*", "\[Rho]1"}], " ", "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J0aa", "*", "J1bb", "*", "\[Rho]1"}]}], "]"}], "*", "J0aa", 
       "*", "J1bb", "*", "\[Rho]1"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens22", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"DE", ",", 
        RowBox[{"J1ab", "*", "J0ab", "*", "\[Rho]1"}]}], "]"}], "*", "J1ab", 
      "*", "J0ab", "*", "\[Rho]1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens23", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J1ab", "*", "J0ba", "*", "\[Rho]1"}]}], "]"}], "*", "J1ab", 
       "*", "J0ba", "*", "\[Rho]1"}], "+", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"DE", ",", 
         RowBox[{"J0ab", "*", "J1ba", "*", "\[Rho]1"}]}], "]"}], "*", "J0ab", 
       "*", "J1ba", "*", "\[Rho]1"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.682260497147757*^9, 3.682260568520458*^9}, {
   3.682260686117774*^9, 3.6822606945063562`*^9}, {3.682260786587552*^9, 
   3.6822608068530416`*^9}, {3.682260865490509*^9, 3.682260883581149*^9}, {
   3.6822609236264467`*^9, 3.68226111077162*^9}, {3.682261290808518*^9, 
   3.682261292059435*^9}, {3.68226152918889*^9, 3.6822615320067177`*^9}, {
   3.68226193001478*^9, 3.6822619485929937`*^9}, {3.6822619856619596`*^9, 
   3.682262048622405*^9}, {3.682262123769257*^9, 3.682262123887129*^9}, {
   3.682868580651163*^9, 3.68286866514532*^9}, {3.6828687158663387`*^9, 
   3.682868736991706*^9}, {3.6828687696865683`*^9, 3.682868807883814*^9}, {
   3.682868878923707*^9, 3.682868884235532*^9}, {3.682868922031022*^9, 
   3.6828689292627783`*^9}, {3.682868983915131*^9, 3.6828690587597437`*^9}, {
   3.68289490098831*^9, 3.6828949139636917`*^9}, {3.682894957045388*^9, 
   3.6828949775574017`*^9}, {3.6828962915732594`*^9, 3.682896437934157*^9}, {
   3.682896481730014*^9, 3.682896533273855*^9}, {3.682896671533601*^9, 
   3.682896676475492*^9}, {3.68289671378092*^9, 3.6828967764876137`*^9}, {
   3.682896812586562*^9, 3.682896936183978*^9}, {3.682897740675028*^9, 
   3.682897778354031*^9}, {3.6828978747966127`*^9, 3.682897915502859*^9}, 
   3.682897984469686*^9, {3.682898021611413*^9, 3.6828980383641043`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", "Dens1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens9", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens10", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens11", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens13", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens14", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens15", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens16", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens17", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens18", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens19", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens20", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens21", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens22", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "Dens23", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682898008672299*^9, 3.682898012036841*^9}, {
  3.6828980433037577`*^9, 3.682898083488512*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", "Z1", " ", 
  SuperscriptBox["\[Rho]0", "3"]}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972143979131355`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", "B2"}], "-", "B3", "-", "B4", "-", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Z3", "+", "Z4"}], ")"}]}], "+", "Z5"}], ")"}], " ", 
  SuperscriptBox["\[Rho]0", "2"], " ", "\[Tau]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214398059172*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "16"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", "B2"}], "-", "B3", "-", "B4", "-", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", 
  RowBox[{"(", 
   RowBox[{"Z2", "+", "Z3", "+", "Z4"}], ")"}], " ", "\[CapitalDelta]\[Rho]0",
   " ", 
  SuperscriptBox["\[Rho]0", "2"]}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214398118209*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972143981211386`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", "Z1", " ", "\[Rho]0", " ", 
  SuperscriptBox["\[Rho]1", "2"]}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972143982046165`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{"Z3", "+", "Z4"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "B2"}], "-", "B3", "-", "B4", "-", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", "Z5"}]}], ")"}], " ", "\[Rho]0", " ", "\[Rho]1", " ", 
  "\[Tau]1"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972143985410705`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "B4"}], " ", "Z2"}], "-", 
    RowBox[{"B1", " ", "cos\[Theta]", " ", "Z2"}], "-", 
    RowBox[{"B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z2"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z2"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z2"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z2"}], "+", 
    RowBox[{"B4", " ", "Z3"}], "+", 
    RowBox[{"B1", " ", "cos\[Theta]", " ", "Z3"}], "+", 
    RowBox[{"B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z3"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z3"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z3"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B4", "+", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "B4", " ", "R"}], "-", 
       RowBox[{"2", " ", "B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["cos\[Theta]", "2"]}], ")"}], " ", "R"}]}], ")"}], 
     " ", "Z4"}], "+", 
    RowBox[{"3", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", "Z3", "+", "Z4",
        "+", 
       RowBox[{"4", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", "Z3", "+", "Z4",
        "+", 
       RowBox[{"4", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[CapitalDelta]\[Rho]1", " ", "\[Rho]0", " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214398916999*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972143989199347`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "16"], " ", "d\[Rho]0c", " ", "J0ab", " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}], " ", "\[Epsilon]abc", " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214398938507*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", "d\[Rho]1c", " ", "J1ab", " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}], " ", "\[Epsilon]abc", " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.69721439895415*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "160"], " ", "J0aa", " ", "J0bb", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
      "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
      ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], "+", 
          RowBox[{"20", " ", "Z12"}], "-", 
          RowBox[{"20", " ", "Z14"}], "-", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], "-", 
          RowBox[{"5", " ", "Z21"}], "+", 
          RowBox[{"5", " ", "Z22"}], "+", 
          RowBox[{"5", " ", "Z23"}], "-", 
          RowBox[{"4", " ", "Z8"}], "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972144001806884`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "80"], " ", 
  SuperscriptBox["J0ab", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B3", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B4", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B3", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B5", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"10", " ", "B4", " ", "Z11"}], "+", 
    RowBox[{"20", " ", "B4", " ", "R", " ", "Z11"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z11"}], "-", 
    RowBox[{"10", " ", "B3", " ", "Z13"}], "-", 
    RowBox[{"20", " ", "B3", " ", "R", " ", "Z13"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z13"}], "+", 
    RowBox[{"10", " ", "B1", " ", "Z15"}], "+", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z15"}], "-", 
    RowBox[{"10", " ", "B1", " ", "Z17"}], "-", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z17"}], "-", 
    RowBox[{"20", " ", "B5", " ", "cos\[Theta]", " ", "R", " ", "Z19"}], "+", 
    
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z21"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z22"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z23"}], "-", 
    RowBox[{"3", " ", "B3", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B4", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z8"}], "+", 
    RowBox[{"12", " ", "B3", " ", "R", " ", "Z8"}], "-", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z8", "-", "Z9"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "B3"}], "+", 
       RowBox[{"3", " ", "B4"}], "+", 
       RowBox[{"5", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "-", 
       RowBox[{"12", " ", "B4", " ", "R"}], "+", 
       RowBox[{"2", " ", "B5", " ", "R"}]}], ")"}], " ", "Z9"}]}], ")"}], " ",
   "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972144007946296`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "160"], " ", "J0ab", " ", "J0ba", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
      "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", "Z20"}], 
      ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], "+", 
          RowBox[{"20", " ", "Z12"}], "-", 
          RowBox[{"20", " ", "Z14"}], "-", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], "-", 
          RowBox[{"5", " ", "Z21"}], "+", 
          RowBox[{"5", " ", "Z22"}], "+", 
          RowBox[{"5", " ", "Z23"}], "-", 
          RowBox[{"4", " ", "Z8"}], "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214402047984*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "160"]}], " ", "J1aa", " ", "J1bb", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{"Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", 
       RowBox[{"3", " ", "Z19"}], "-", 
       RowBox[{"3", " ", "Z20"}]}], ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", 
          RowBox[{"3", " ", "Z19"}], "-", 
          RowBox[{"3", " ", "Z20"}]}], ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], "+", 
          RowBox[{"20", " ", "Z12"}], "-", 
          RowBox[{"20", " ", "Z14"}], "-", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], "-", 
          RowBox[{"5", " ", "Z21"}], "+", 
          RowBox[{"5", " ", "Z22"}], "+", 
          RowBox[{"5", " ", "Z23"}], "-", 
          RowBox[{"4", " ", "Z8"}], "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214402898529*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "80"], " ", 
  SuperscriptBox["J1ab", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"15", " ", "B4", " ", "Z10"}], "+", 
    RowBox[{"15", " ", "B1", " ", "cos\[Theta]", " ", "Z10"}], "+", 
    RowBox[{"15", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z10"}], "-", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z10"}], "-", 
    RowBox[{"4", " ", "B5", " ", "R", " ", "Z10"}], "-", 
    RowBox[{"10", " ", "B4", " ", "Z11"}], "-", 
    RowBox[{"20", " ", "B4", " ", "R", " ", "Z11"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z11"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z13"}], "-", 
    RowBox[{"10", " ", "B1", " ", "Z15"}], "-", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z15"}], "+", 
    RowBox[{"10", " ", "B1", " ", "Z17"}], "+", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z17"}], "+", 
    RowBox[{"20", " ", "B5", " ", "cos\[Theta]", " ", "R", " ", "Z19"}], "-", 
    
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z21"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z22"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z23"}], "+", 
    RowBox[{"5", " ", "B4", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z8"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z8", "-", "Z9"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", "Z10"}], "-", 
       RowBox[{"4", " ", "R", " ", "Z10"}], "+", 
       RowBox[{"10", " ", "Z13"}], "+", 
       RowBox[{"20", " ", "R", " ", "Z13"}], "+", 
       RowBox[{"3", " ", "Z8"}], "-", 
       RowBox[{"12", " ", "R", " ", "Z8"}], "-", 
       RowBox[{"5", " ", "Z9"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "B4"}], "-", 
       RowBox[{"5", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"12", " ", "B4", " ", "R"}], "-", 
       RowBox[{"2", " ", "B5", " ", "R"}]}], ")"}], " ", "Z9"}]}], ")"}], " ",
   "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972144036003227`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "160"]}], " ", "J1ab", " ", "J1ba", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{"Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", 
       RowBox[{"3", " ", "Z19"}], "+", 
       RowBox[{"3", " ", "Z20"}]}], ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", 
          RowBox[{"3", " ", "Z19"}], "+", 
          RowBox[{"3", " ", "Z20"}]}], ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], "+", 
          RowBox[{"20", " ", "Z12"}], "-", 
          RowBox[{"20", " ", "Z14"}], "-", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], "-", 
          RowBox[{"5", " ", "Z21"}], "+", 
          RowBox[{"5", " ", "Z22"}], "+", 
          RowBox[{"5", " ", "Z23"}], "-", 
          RowBox[{"4", " ", "Z8"}], "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972144046462975`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "B2"}], "-", "B3", "-", "B4", "-", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{"Z3", "+", "Z4"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
          RowBox[{"cos\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"B1", "+", 
             RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", "Z5"}]}], ")"}], " ", 
  SuperscriptBox["\[Rho]1", "2"], " ", "\[Tau]0"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972144050403123`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B4", " ", "Z2"}], "+", 
    RowBox[{"3", " ", "B1", " ", "cos\[Theta]", " ", "Z2"}], "+", 
    RowBox[{"3", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z2"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z2"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z2"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z2"}], "-", 
    RowBox[{"B4", " ", "Z3"}], "-", 
    RowBox[{"B1", " ", "cos\[Theta]", " ", "Z3"}], "-", 
    RowBox[{"B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z3"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z3"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z3"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B4", "+", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "B4", " ", "R"}], "+", 
       RowBox[{"2", " ", "B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["cos\[Theta]", "2"]}], ")"}], " ", "R"}]}], ")"}], 
     " ", "Z4"}], "+", 
    RowBox[{"3", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[CapitalDelta]\[Rho]0", " ", 
  SuperscriptBox["\[Rho]1", "2"]}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214405552419*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", "d\[Rho]1c", " ", "J0ab", " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}], " ", "\[Epsilon]abc", " ", 
  "\[Rho]1"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972144055690413`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "d\[Rho]0c", " ", "J1ab", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B1"}], "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}], " ", "\[Epsilon]abc", " ", 
  "\[Rho]1"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214405600682*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "160"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "J0aa"}], " ", "J1bb", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "B1", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"4", " ", "B3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "Z14"}], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "-", 
             RowBox[{"5", " ", "Z14"}], "-", 
             RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
       RowBox[{"4", " ", "B4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "+", 
             RowBox[{"5", " ", "Z12"}], "+", 
             RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "cos\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
            "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", 
             "Z20"}], ")"}]}], "+", 
          RowBox[{"R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "Z10"}], "+", 
             RowBox[{"20", " ", "Z12"}], "-", 
             RowBox[{"20", " ", "Z14"}], "-", 
             RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], "-", 
             RowBox[{"5", " ", "Z21"}], "+", 
             RowBox[{"5", " ", "Z22"}], "+", 
             RowBox[{"5", " ", "Z23"}], "-", 
             RowBox[{"4", " ", "Z8"}], "+", 
             RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"J0bb", " ", "J1aa", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "B1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "Z15"}], "-", 
          RowBox[{"3", " ", "Z16"}], "+", 
          RowBox[{"3", " ", "Z17"}], "+", 
          RowBox[{"3", " ", "Z18"}], "-", "Z19", "+", "Z20"}], ")"}]}], "+", 
       RowBox[{"4", " ", "B3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", "Z14"}], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "-", 
             RowBox[{"5", " ", "Z14"}], "-", 
             RowBox[{"2", " ", "Z8"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "Z8"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "B4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "Z12"}], "+", "Z9"}], ")"}]}], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "+", 
             RowBox[{"5", " ", "Z12"}], "+", 
             RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "cos\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "Z15"}], "-", 
             RowBox[{"3", " ", "Z16"}], "+", 
             RowBox[{"3", " ", "Z17"}], "+", 
             RowBox[{"3", " ", "Z18"}], "-", "Z19", "+", "Z20"}], ")"}]}], 
          "+", 
          RowBox[{"R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "Z10"}], "+", 
             RowBox[{"20", " ", "Z12"}], "-", 
             RowBox[{"20", " ", "Z14"}], "-", 
             RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], "-", 
             RowBox[{"5", " ", "Z21"}], "+", 
             RowBox[{"5", " ", "Z22"}], "+", 
             RowBox[{"5", " ", "Z23"}], "-", 
             RowBox[{"4", " ", "Z8"}], "+", 
             RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}], " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214410517393*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "40"]}], " ", "J0ab", " ", "J1ab", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B4", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B5", " ", "R", " ", "Z10"}], "-", 
    RowBox[{"10", " ", "B4", " ", "Z11"}], "+", 
    RowBox[{"20", " ", "B4", " ", "R", " ", "Z11"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z11"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z13"}], "-", 
    RowBox[{"10", " ", "B1", " ", "Z15"}], "-", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z15"}], "+", 
    RowBox[{"10", " ", "B1", " ", "Z17"}], "+", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z17"}], "-", 
    RowBox[{"20", " ", "B5", " ", "cos\[Theta]", " ", "R", " ", "Z19"}], "+", 
    
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z21"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z22"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z23"}], "+", 
    RowBox[{"5", " ", "B4", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z8"}], "-", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z8", "-", "Z9"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z10"}], "+", 
       RowBox[{"4", " ", "R", " ", "Z10"}], "+", 
       RowBox[{"10", " ", "Z13"}], "-", 
       RowBox[{"20", " ", "R", " ", "Z13"}], "+", 
       RowBox[{"3", " ", "Z8"}], "+", 
       RowBox[{"12", " ", "R", " ", "Z8"}], "-", 
       RowBox[{"5", " ", "Z9"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B4"}], "+", 
       RowBox[{"5", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"12", " ", "B4", " ", "R"}], "-", 
       RowBox[{"2", " ", "B5", " ", "R"}]}], ")"}], " ", "Z9"}]}], ")"}], " ",
   "\[Rho]1"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.697214411542657*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "160"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "J0ab"}], " ", "J1ba", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "B1", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"4", " ", "B3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "Z14"}], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "-", 
             RowBox[{"5", " ", "Z14"}], "-", 
             RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
       RowBox[{"4", " ", "B4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "+", 
             RowBox[{"5", " ", "Z12"}], "+", 
             RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "cos\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
            "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", 
             "Z20"}], ")"}]}], "+", 
          RowBox[{"R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "Z10"}], "+", 
             RowBox[{"20", " ", "Z12"}], "-", 
             RowBox[{"20", " ", "Z14"}], "-", 
             RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], "-", 
             RowBox[{"5", " ", "Z21"}], "+", 
             RowBox[{"5", " ", "Z22"}], "+", 
             RowBox[{"5", " ", "Z23"}], "-", 
             RowBox[{"4", " ", "Z8"}], "+", 
             RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"J0ba", " ", "J1ab", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10"}], " ", "B1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "Z15"}], "+", 
          RowBox[{"3", " ", "Z16"}], "-", 
          RowBox[{"3", " ", "Z17"}], "-", 
          RowBox[{"3", " ", "Z18"}], "-", "Z19", "+", "Z20"}], ")"}]}], "+", 
       RowBox[{"4", " ", "B3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", "Z14"}], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "-", 
             RowBox[{"5", " ", "Z14"}], "-", 
             RowBox[{"2", " ", "Z8"}]}], ")"}]}], "-", 
          RowBox[{"3", " ", "Z8"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "B4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", "Z12"}], "+", "Z9"}], ")"}]}], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"Z10", "+", 
             RowBox[{"5", " ", "Z12"}], "+", 
             RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10"}], " ", "cos\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "Z15"}], "+", 
             RowBox[{"3", " ", "Z16"}], "-", 
             RowBox[{"3", " ", "Z17"}], "-", 
             RowBox[{"3", " ", "Z18"}], "-", "Z19", "+", "Z20"}], ")"}]}], 
          "+", 
          RowBox[{"R", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "Z10"}], "+", 
             RowBox[{"20", " ", "Z12"}], "-", 
             RowBox[{"20", " ", "Z14"}], "-", 
             RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], "-", 
             RowBox[{"5", " ", "Z21"}], "+", 
             RowBox[{"5", " ", "Z22"}], "+", 
             RowBox[{"5", " ", "Z23"}], "-", 
             RowBox[{"4", " ", "Z8"}], "+", 
             RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}], " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{3.6828981010990868`*^9, 3.68297963941465*^9, 
  3.686421495877301*^9, 3.68642615302743*^9, 3.692649248525881*^9, 
  3.6926501194761543`*^9, 3.692715333907077*^9, 3.6927181193442287`*^9, 
  3.69271883383179*^9, 3.692733143360396*^9, 3.6927336280524893`*^9, 
  3.692971273615078*^9, 3.692974601013904*^9, 3.69299263095356*^9, 
  3.693071552237063*^9, 3.693072332616804*^9, 3.693075554339705*^9, 
  3.694224162598248*^9, 3.6942242226009617`*^9, 3.6942624394158497`*^9, 
  3.69437562306507*^9, 3.694376195652165*^9, 3.6972144172301846`*^9}]
}, Open  ]],

Cell["\<\

Now, check that the full expression minus the sum of coefficients is \
identically equal to zero.
\
\>", "Text",
 CellChangeTimes->{{3.6822622368221197`*^9, 3.6822622634162397`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"DE", "-", 
   RowBox[{"(", 
    RowBox[{
    "Dens1", "+", "Dens2", "+", "Dens3", "+", "Dens4", "+", "Dens5", "+", 
     "Dens6", "+", "Dens7", "+", "Dens8", "+", "Dens9", "+", "Dens10", "+", 
     "Dens11", "+", "Dens12", " ", "+", " ", "Dens13", " ", "+", " ", 
     "Dens14", " ", "+", " ", "Dens15", " ", "+", " ", "Dens16", " ", "+", 
     " ", "Dens17", " ", "+", " ", "Dens18", " ", "+", " ", "Dens19", "+", 
     "Dens20", "+", "Dens21", " ", "+", " ", "Dens22", " ", "+", "Dens23"}], 
    ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.682261124974592*^9, 3.682261286045351*^9}, {
  3.6822615433287497`*^9, 3.682261545116067*^9}, {3.682261953366498*^9, 
  3.682261978867845*^9}, {3.6822620834852448`*^9, 3.682262105895926*^9}, {
  3.6828686716381483`*^9, 3.6828687069944353`*^9}, {3.6828690766376743`*^9, 
  3.682869077514967*^9}, {3.682894918702833*^9, 3.6828949396551447`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.682261208072661*^9, 3.6822613118933897`*^9}, {
   3.6822615349548798`*^9, 3.6822615470991096`*^9}, {3.682262053122903*^9, 
   3.682262058692831*^9}, {3.682262106155746*^9, 3.682262135157048*^9}, 
   3.6822633959067087`*^9, {3.682869063820528*^9, 3.6828690817433643`*^9}, 
   3.682872211314782*^9, 3.6828976887316113`*^9, 3.682897794258171*^9, 
   3.682897925995802*^9, 3.682897992166258*^9, 3.682898104125025*^9, 
   3.68297964250073*^9, 3.68642150400101*^9, 3.686426160936122*^9, 
   3.6926492872975063`*^9, 3.692650178070073*^9, 3.692715383832205*^9, 
   3.692718163386544*^9, 3.692718882009858*^9, 3.692733189919798*^9, 
   3.692733671318996*^9, 3.692971317257758*^9, 3.6929746615479927`*^9, 
   3.692992691943143*^9, 3.693071578267859*^9, 3.693072359402843*^9, 
   3.693075574699472*^9, 3.694224169765087*^9, 3.694224229093092*^9, 
   3.694262456144771*^9, 3.694375644506617*^9, 3.69437621712956*^9, 
   3.6972144173805227`*^9}]
}, Open  ]],

Cell["\<\

It is also useful to work with the terms above when not explicitly including \
the local densities. These are the aDens variables below.
\
\>", "Text",
 CellChangeTimes->{{3.6972108187485633`*^9, 3.6972108757182274`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aDens1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens2", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens3", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens4", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens5", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens6", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens7", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens8", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens9", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{
     "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens10", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{
      "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens11", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens12", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens13", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens14", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens15", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens16", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens17", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"\[Rho]1", "*", "\[Tau]0", "*", "\[Rho]1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens18", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]1"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens19", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{
     "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]1c", "*", "\[Rho]1"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aDens20", "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{
      "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]0c", "*", "\[Rho]1"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens21", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J1aa", "*", "J0bb", "*", "\[Rho]1"}]}], "]"}], "+", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J0aa", "*", "J1bb", "*", "\[Rho]1"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens22", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"DE", ",", 
     RowBox[{"J1ab", "*", "J0ab", "*", "\[Rho]1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aDens23", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J1ab", "*", "J0ba", "*", "\[Rho]1"}]}], "]"}], "+", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"DE", ",", 
      RowBox[{"J0ab", "*", "J1ba", "*", "\[Rho]1"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.682979522737657*^9, 3.6829796058619537`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", "aDens1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens7", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens8", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens9", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens10", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens11", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens13", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens14", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens15", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens16", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens17", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens18", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens19", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens20", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens21", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens22", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "aDens23", "]"}]}], "Input",
 CellChangeTimes->{{3.6829796176532297`*^9, 3.6829796294345007`*^9}, {
  3.686421722281857*^9, 3.686421734962672*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", "Z1"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144175265427`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", "B2"}], "-", "B3", "-", "B4", "-", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Z3", "+", "Z4"}], ")"}]}], "+", "Z5"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.697214417594372*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "16"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", "B2"}], "-", "B3", "-", "B4", "-", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", 
  RowBox[{"(", 
   RowBox[{"Z2", "+", "Z3", "+", "Z4"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144176559644`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.69721441765792*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "B2"}], "+", 
       RowBox[{"2", " ", "B3"}], "+", 
       RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
       RowBox[{"B5", " ", 
        SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}], 
  " ", "Z1"}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144177247725`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{"Z3", "+", "Z4"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", "Z5"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144180309553`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "B4"}], " ", "Z2"}], "-", 
    RowBox[{"B1", " ", "cos\[Theta]", " ", "Z2"}], "-", 
    RowBox[{"B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z2"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z2"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z2"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z2"}], "+", 
    RowBox[{"B4", " ", "Z3"}], "+", 
    RowBox[{"B1", " ", "cos\[Theta]", " ", "Z3"}], "+", 
    RowBox[{"B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z3"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z3"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z3"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B4", "+", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "B4", " ", "R"}], "-", 
       RowBox[{"2", " ", "B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["cos\[Theta]", "2"]}], ")"}], " ", "R"}]}], ")"}], 
     " ", "Z4"}], "+", 
    RowBox[{"3", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", "Z3", "+", "Z4",
        "+", 
       RowBox[{"4", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", "Z3", "+", "Z4",
        "+", 
       RowBox[{"4", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144182037706`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.697214418205723*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "16"], " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144182233267`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144182301655`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "160"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
      "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
      ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], "+", 
          RowBox[{"20", " ", "Z12"}], "-", 
          RowBox[{"20", " ", "Z14"}], "-", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], "-", 
          RowBox[{"5", " ", "Z21"}], "+", 
          RowBox[{"5", " ", "Z22"}], "+", 
          RowBox[{"5", " ", "Z23"}], "-", 
          RowBox[{"4", " ", "Z8"}], "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144184459944`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "80"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B3", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B4", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z10"}], "+", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B3", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"4", " ", "B5", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"10", " ", "B4", " ", "Z11"}], "+", 
    RowBox[{"20", " ", "B4", " ", "R", " ", "Z11"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z11"}], "-", 
    RowBox[{"10", " ", "B3", " ", "Z13"}], "-", 
    RowBox[{"20", " ", "B3", " ", "R", " ", "Z13"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z13"}], "+", 
    RowBox[{"10", " ", "B1", " ", "Z15"}], "+", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z15"}], "-", 
    RowBox[{"10", " ", "B1", " ", "Z17"}], "-", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z17"}], "-", 
    RowBox[{"20", " ", "B5", " ", "cos\[Theta]", " ", "R", " ", "Z19"}], "+", 
    
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z21"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z22"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z23"}], "-", 
    RowBox[{"3", " ", "B3", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B4", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z8"}], "+", 
    RowBox[{"12", " ", "B3", " ", "R", " ", "Z8"}], "-", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z8", "-", "Z9"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "B3"}], "+", 
       RowBox[{"3", " ", "B4"}], "+", 
       RowBox[{"5", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "-", 
       RowBox[{"12", " ", "B4", " ", "R"}], "+", 
       RowBox[{"2", " ", "B5", " ", "R"}]}], ")"}], " ", "Z9"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144187730856`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "160"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
      "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", "Z20"}], 
      ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], "+", 
          RowBox[{"20", " ", "Z12"}], "-", 
          RowBox[{"20", " ", "Z14"}], "-", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], "-", 
          RowBox[{"5", " ", "Z21"}], "+", 
          RowBox[{"5", " ", "Z22"}], "+", 
          RowBox[{"5", " ", "Z23"}], "-", 
          RowBox[{"4", " ", "Z8"}], "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144192097673`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "160"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "Z15"}], "-", "Z16", "+", "Z17", "+", "Z18", "-", 
       RowBox[{"3", " ", "Z19"}], "+", 
       RowBox[{"3", " ", "Z20"}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Z15"}], "-", "Z16", "+", "Z17", "+", "Z18", "-", 
          RowBox[{"3", " ", "Z19"}], "+", 
          RowBox[{"3", " ", "Z20"}]}], ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "Z10"}], "-", 
          RowBox[{"20", " ", "Z12"}], "+", 
          RowBox[{"20", " ", "Z14"}], "+", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], "+", 
          RowBox[{"5", " ", "Z21"}], "-", 
          RowBox[{"5", " ", "Z22"}], "-", 
          RowBox[{"5", " ", "Z23"}], "+", 
          RowBox[{"4", " ", "Z8"}], "-", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144203526*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "80"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"15", " ", "B4", " ", "Z10"}], "+", 
    RowBox[{"15", " ", "B1", " ", "cos\[Theta]", " ", "Z10"}], "+", 
    RowBox[{"15", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z10"}], "-", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z10"}], "-", 
    RowBox[{"4", " ", "B5", " ", "R", " ", "Z10"}], "-", 
    RowBox[{"10", " ", "B4", " ", "Z11"}], "-", 
    RowBox[{"20", " ", "B4", " ", "R", " ", "Z11"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z11"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z13"}], "-", 
    RowBox[{"10", " ", "B1", " ", "Z15"}], "-", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z15"}], "+", 
    RowBox[{"10", " ", "B1", " ", "Z17"}], "+", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z17"}], "+", 
    RowBox[{"20", " ", "B5", " ", "cos\[Theta]", " ", "R", " ", "Z19"}], "-", 
    
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z21"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z22"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z23"}], "+", 
    RowBox[{"5", " ", "B4", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z8"}], "+", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z8"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z8", "-", "Z9"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", "Z10"}], "-", 
       RowBox[{"4", " ", "R", " ", "Z10"}], "+", 
       RowBox[{"10", " ", "Z13"}], "+", 
       RowBox[{"20", " ", "R", " ", "Z13"}], "+", 
       RowBox[{"3", " ", "Z8"}], "-", 
       RowBox[{"12", " ", "R", " ", "Z8"}], "-", 
       RowBox[{"5", " ", "Z9"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "B4"}], "-", 
       RowBox[{"5", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"12", " ", "B4", " ", "R"}], "-", 
       RowBox[{"2", " ", "B5", " ", "R"}]}], ")"}], " ", "Z9"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144207421646`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "160"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "Z15"}], "-", "Z16", "+", "Z17", "+", "Z18", "+", 
       RowBox[{"3", " ", "Z19"}], "-", 
       RowBox[{"3", " ", "Z20"}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "Z15"}], "-", "Z16", "+", "Z17", "+", "Z18", "+", 
          RowBox[{"3", " ", "Z19"}], "-", 
          RowBox[{"3", " ", "Z20"}]}], ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "Z10"}], "-", 
          RowBox[{"20", " ", "Z12"}], "+", 
          RowBox[{"20", " ", "Z14"}], "+", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], "+", 
          RowBox[{"5", " ", "Z21"}], "-", 
          RowBox[{"5", " ", "Z22"}], "-", 
          RowBox[{"5", " ", "Z23"}], "+", 
          RowBox[{"4", " ", "Z8"}], "-", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z12"}], "-", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.697214422092083*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "B2"}], "-", "B3", "-", "B4", "-", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", 
     RowBox[{"(", 
      RowBox[{"Z3", "+", "Z4"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
          RowBox[{"cos\[Theta]", " ", 
           RowBox[{"(", 
            RowBox[{"B1", "+", 
             RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "B2"}], "+", 
          RowBox[{"2", " ", "B3"}], "+", 
          RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
          RowBox[{"B5", " ", 
           SuperscriptBox["cos\[Theta]", "2"]}]}], ")"}], " ", "R"}]}], ")"}],
      " ", "Z5"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144224944396`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B4", " ", "Z2"}], "+", 
    RowBox[{"3", " ", "B1", " ", "cos\[Theta]", " ", "Z2"}], "+", 
    RowBox[{"3", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z2"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z2"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z2"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z2"}], "-", 
    RowBox[{"B4", " ", "Z3"}], "-", 
    RowBox[{"B1", " ", "cos\[Theta]", " ", "Z3"}], "-", 
    RowBox[{"B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z3"}], "+", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z3"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z3"}], "-", 
    RowBox[{"2", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "R", " ", "Z3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B4", "+", 
       RowBox[{"cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "B4", " ", "R"}], "+", 
       RowBox[{"2", " ", "B5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["cos\[Theta]", "2"]}], ")"}], " ", "R"}]}], ")"}], 
     " ", "Z4"}], "+", 
    RowBox[{"3", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.697214422830387*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "16"]}], " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.697214422847985*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B1"}], "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "R"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"Z6", "-", "Z7"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144228734016`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "80"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
      "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", "Z20"}], 
      ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "-", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "+", "Z19", "-", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "Z10"}], "-", 
          RowBox[{"20", " ", "Z12"}], "+", 
          RowBox[{"20", " ", "Z14"}], "+", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], "+", 
          RowBox[{"5", " ", "Z21"}], "-", 
          RowBox[{"5", " ", "Z22"}], "-", 
          RowBox[{"5", " ", "Z23"}], "+", 
          RowBox[{"4", " ", "Z8"}], "-", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z12"}], "+", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144238821936`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "40"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "5"}], " ", "B4", " ", "Z10"}], "-", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z10"}], "-", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z10"}], "-", 
    RowBox[{"4", " ", "B4", " ", "R", " ", "Z10"}], "-", 
    RowBox[{"4", " ", "B5", " ", "R", " ", "Z10"}], "+", 
    RowBox[{"10", " ", "B4", " ", "Z11"}], "-", 
    RowBox[{"20", " ", "B4", " ", "R", " ", "Z11"}], "-", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z11"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z13"}], "+", 
    RowBox[{"10", " ", "B1", " ", "Z15"}], "+", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z15"}], "-", 
    RowBox[{"10", " ", "B1", " ", "Z17"}], "-", 
    RowBox[{"10", " ", "B5", " ", "cos\[Theta]", " ", "Z17"}], "+", 
    RowBox[{"20", " ", "B5", " ", "cos\[Theta]", " ", "R", " ", "Z19"}], "-", 
    
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z21"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z22"}], "+", 
    RowBox[{"10", " ", "B5", " ", "R", " ", "Z23"}], "-", 
    RowBox[{"5", " ", "B4", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B1", " ", "cos\[Theta]", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"], " ", "Z8"}], "+", 
    RowBox[{"2", " ", "B5", " ", "R", " ", "Z8"}], "-", 
    RowBox[{"5", " ", "B2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", "Z10"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "R"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"Z8", "-", "Z9"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "Z10"}], "+", 
       RowBox[{"4", " ", "R", " ", "Z10"}], "+", 
       RowBox[{"10", " ", "Z13"}], "-", 
       RowBox[{"20", " ", "R", " ", "Z13"}], "+", 
       RowBox[{"3", " ", "Z8"}], "+", 
       RowBox[{"12", " ", "R", " ", "Z8"}], "-", 
       RowBox[{"5", " ", "Z9"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "B4"}], "+", 
       RowBox[{"5", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{"B1", "+", 
          RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}], "+", 
       RowBox[{"12", " ", "B4", " ", "R"}], "-", 
       RowBox[{"2", " ", "B5", " ", "R"}]}], ")"}], " ", "Z9"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.697214424476894*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "80"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"10", " ", "B1", " ", 
     RowBox[{"(", 
      RowBox[{
      "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
      ")"}]}], "+", 
    RowBox[{"4", " ", "B3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z14"}], "-", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", " ", "Z14"}], "-", 
          RowBox[{"2", " ", "Z8"}]}], ")"}]}], "+", "Z8"}], ")"}]}], "+", 
    RowBox[{"B5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", " ", "cos\[Theta]", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "Z10"}], "-", 
          RowBox[{"20", " ", "Z12"}], "+", 
          RowBox[{"20", " ", "Z14"}], "+", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], "+", 
          RowBox[{"5", " ", "Z21"}], "-", 
          RowBox[{"5", " ", "Z22"}], "-", 
          RowBox[{"5", " ", "Z23"}], "+", 
          RowBox[{"4", " ", "Z8"}], "-", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", "B4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "Z12"}], "+", "Z9", "+", 
       RowBox[{"2", " ", "R", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", " ", "Z12"}], "+", 
          RowBox[{"2", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.682979642695735*^9, 3.6864215042018967`*^9, {3.686421722939933*^9, 
   3.6864217357099857`*^9}, 3.68642616109934*^9, 3.692649287546804*^9, 
   3.6926501785044527`*^9, 3.692715384165451*^9, 3.692718163633754*^9, 
   3.6927188822237873`*^9, 3.692733190152247*^9, 3.6927336715567417`*^9, 
   3.692971317487351*^9, 3.692974661785089*^9, 3.692992692183302*^9, 
   3.693071578455472*^9, 3.693072359599855*^9, 3.693075574882386*^9, 
   3.694224169964839*^9, 3.694224230254757*^9, 3.6942624563244*^9, 
   3.694375647792571*^9, 3.694376217362544*^9, 3.6972144256547318`*^9}]
}, Open  ]],

Cell["\<\

Now check that our decomposition in the supplementary matches the result in \
this notebook. First define the various F functions we use,
\
\>", "Text",
 CellChangeTimes->{{3.6972141534042673`*^9, 3.6972141914428234`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F2", "=", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"F1", " ", "cos\[Theta]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F3", "=", 
   RowBox[{
    RowBox[{"6", " ", "B2"}], "+", 
    RowBox[{"2", " ", "B3"}], "+", 
    RowBox[{"2", " ", "B4"}], "+", "B5", "-", 
    RowBox[{"B5", " ", 
     SuperscriptBox["cos\[Theta]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4", "=", " ", 
   RowBox[{"F2", " ", "-", " ", 
    RowBox[{"2", " ", "F3", " ", "R"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F5", "=", " ", 
   RowBox[{"F2", " ", "+", " ", 
    RowBox[{"6", " ", "F3", " ", "R"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F6", "=", " ", 
   RowBox[{"F2", " ", "+", " ", 
    RowBox[{"2", " ", "F3", " ", "R"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F7", "=", " ", 
   RowBox[{"2", " ", "R", " ", "B5", " ", "cos\[Theta]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F8", "=", 
    RowBox[{
     RowBox[{"3", " ", "F2"}], " ", "+", " ", 
     RowBox[{"2", " ", "F3", " ", "R"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fc", " ", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "160"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], " ", "+", " ", 
          RowBox[{"20", " ", "Z12"}], " ", "-", " ", 
          RowBox[{"20", " ", "Z14"}], " ", "-", " ", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z20"}], " ", "-", 
          RowBox[{"5", " ", "Z21"}], " ", "+", 
          RowBox[{"5", " ", "Z22"}], " ", "+", 
          RowBox[{"5", " ", "Z23"}], " ", "-", 
          RowBox[{"4", " ", "Z8"}], " ", "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{"8", " ", "B3", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", "Z14"}], "-", 
          RowBox[{"2", "Z8"}]}], ")"}]}], "+", 
       RowBox[{"8", "B4", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", "Z12"}], "+", 
          RowBox[{"2", "Z9"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fd", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "80"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "F1", " ", 
        RowBox[{"(", 
         RowBox[{
         "Z15", "+", "Z16", "-", "Z17", "-", "Z18", "-", "Z19", "+", "Z20"}], 
         ")"}]}], "+", 
       RowBox[{"2", "B3", 
        RowBox[{"(", 
         RowBox[{"Z8", "-", 
          RowBox[{"5", "Z14"}]}], ")"}]}], "+", 
       RowBox[{"2", "B4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", "Z12"}], "-", "Z9"}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fe", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "40"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", "B2", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", "Z8", "-", "Z9"}], ")"}]}], "+", 
       RowBox[{"2", "B3", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", "Z13"}], "+", 
          RowBox[{"3", "Z8"}]}], ")"}]}], "+", 
       RowBox[{"B4", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "Z10"}], "+", 
          RowBox[{"10", "Z11"}], "-", 
          RowBox[{"6", "Z9"}]}], ")"}]}], "+", 
       RowBox[{"B5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "Z10"}], "+", 
          RowBox[{"5", "Z11"}], "-", 
          RowBox[{"5", "Z13"}], "-", 
          RowBox[{"10", "cos\[Theta]", " ", "Z19"}], "+", 
          RowBox[{"5", "Z21"}], "-", 
          RowBox[{"5", "Z22"}], "-", 
          RowBox[{"5", "Z23"}], "-", "Z8", "+", "Z9"}], ")"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ff", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "80"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"F1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", "cos\[Theta]", " ", "Z10"}], " ", "+", " ", 
          RowBox[{"10", " ", "Z15"}], " ", "-", 
          RowBox[{"10", " ", "Z17"}], " ", "-", 
          RowBox[{"5", " ", "cos\[Theta]", " ", "Z8"}], " ", "+", 
          RowBox[{"5", " ", "cos\[Theta]", " ", "Z9"}]}], ")"}]}], " ", "+", 
       RowBox[{"5", " ", "B2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "Z10"}], " ", "-", "Z8", " ", "+", "Z9"}], 
         ")"}]}], "+", 
       RowBox[{"B3", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", "Z10"}], " ", "-", 
          RowBox[{"10", " ", "Z13"}], " ", "-", 
          RowBox[{"3", " ", "Z8"}], " ", "+", 
          RowBox[{"5", " ", "Z9"}]}], ")"}]}], " ", "+", 
       RowBox[{"B4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", "Z10"}], " ", "+", 
          RowBox[{"10", " ", "Z11"}], " ", "-", 
          RowBox[{"5", " ", "Z8"}], " ", "+", 
          RowBox[{"3", " ", "Z9"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fg", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "160"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "Z10"}], " ", "+", " ", 
          RowBox[{"20", " ", "Z12"}], " ", "-", " ", 
          RowBox[{"20", " ", "Z14"}], " ", "-", " ", 
          RowBox[{"40", " ", "cos\[Theta]", " ", "Z19"}], " ", "-", 
          RowBox[{"5", " ", "Z21"}], " ", "+", 
          RowBox[{"5", " ", "Z22"}], " ", "+", 
          RowBox[{"5", " ", "Z23"}], " ", "-", 
          RowBox[{"4", " ", "Z8"}], " ", "+", 
          RowBox[{"4", " ", "Z9"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{"8", " ", "B3", " ", 
        RowBox[{"(", 
         RowBox[{"Z10", "-", 
          RowBox[{"5", "Z14"}], "-", 
          RowBox[{"2", "Z8"}]}], ")"}]}], "+", 
       RowBox[{"8", "B4", 
        RowBox[{"(", 
         RowBox[{"Z10", "+", 
          RowBox[{"5", "Z12"}], "+", 
          RowBox[{"2", "Z9"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fh", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "80"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "B2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "Z10"}], " ", "+", " ", "Z8", " ", "-", "Z9"}], 
         ")"}]}], " ", "+", " ", 
       RowBox[{"B3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", "Z10"}], " ", "+", 
          RowBox[{"10", " ", "Z13"}], " ", "+", 
          RowBox[{"3", " ", "Z8"}], " ", "-", 
          RowBox[{"5", " ", "Z9"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{"B4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", "Z10"}], " ", "-", 
          RowBox[{"10", " ", "Z11"}], " ", "+", 
          RowBox[{"5", "Z8"}], " ", "-", 
          RowBox[{"3", "Z9"}]}], ")"}]}], "+", 
       RowBox[{"F1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", "cos\[Theta]", " ", "Z10"}], " ", "-", 
          RowBox[{"10", "Z15"}], "+", 
          RowBox[{"10", "Z17"}], " ", "+", 
          RowBox[{"5", " ", "cos\[Theta]", " ", "Z8"}], " ", "-", 
          RowBox[{"5", " ", "cos\[Theta]", " ", "Z9"}]}], ")"}]}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fi", "=", 
   FractionBox[
    RowBox[{"3", " ", "F1", " ", 
     RowBox[{"(", 
      RowBox[{"Z19", "-", "Z20"}], ")"}]}], 
    RowBox[{"8", " "}]]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.692714988688013*^9, 3.692714988701556*^9}, 
   3.692715153204945*^9, {3.69271536522773*^9, 3.692715370201313*^9}, 
   3.692715520876872*^9, {3.69271557590884*^9, 3.692715623276834*^9}, {
   3.6927157857808332`*^9, 3.6927158134219093`*^9}, {3.692715908524735*^9, 
   3.6927159086617947`*^9}, {3.692715961088957*^9, 3.6927159667233753`*^9}, {
   3.692716216814068*^9, 3.692716223598895*^9}, {3.692716278725317*^9, 
   3.692716299543962*^9}, {3.6927163540526657`*^9, 3.692716366871428*^9}, 
   3.6927191915528507`*^9, {3.692719505293709*^9, 3.692719525714188*^9}, 
   3.6927195702743893`*^9, {3.692728018263438*^9, 3.69272803542201*^9}, {
   3.692977784611617*^9, 3.692977785790697*^9}, {3.6929779202289143`*^9, 
   3.6929779218629427`*^9}, {3.692978050513109*^9, 3.692978053780871*^9}, {
   3.692978122593299*^9, 3.69297813312326*^9}, {3.692978561830459*^9, 
   3.692978565990283*^9}, {3.692990375172347*^9, 3.69299037911368*^9}, {
   3.692990792758054*^9, 3.692990826340136*^9}, {3.692990887330209*^9, 
   3.692990889271461*^9}, {3.692990942629451*^9, 3.692990960208336*^9}, {
   3.692991613944016*^9, 3.692991616029462*^9}, {3.692991901038122*^9, 
   3.692991909057452*^9}, {3.693071992044589*^9, 3.693071995953437*^9}, {
   3.6930720480487556`*^9, 3.693072050470755*^9}, {3.693075436375682*^9, 
   3.6930754764638367`*^9}, {3.693075621076421*^9, 3.693075623736087*^9}, {
   3.69721424152324*^9, 3.6972143488926516`*^9}}],

Cell["\<\

Now take the difference between the aDens variables and our parameterization \
in the supplementary. Difference should be zero.
\
\>", "Text",
 CellChangeTimes->{{3.697214363880497*^9, 3.697214381389926*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens1", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "16"}], ")"}], "F4", " ", "Z1"}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens2", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "16"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "F4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"Z3", "+", "Z4"}], ")"}]}], "+", "Z5"}], ")"}]}]}], 
  "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens3", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "16"}], ")"}], "F4", 
    RowBox[{"(", 
     RowBox[{"Z2", "+", "Z3", "+", "Z4"}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens4", "-", "0"}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens5", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "16"}], ")"}], " ", "F5", " ", "Z1"}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens6", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "8"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F4", " ", "Z5"}], " ", "-", " ", 
      RowBox[{"2", " ", "F6", " ", 
       RowBox[{"(", 
        RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens7", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "8"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F6", 
       RowBox[{"(", 
        RowBox[{"Z3", "+", "Z4"}], ")"}]}], "-", 
      RowBox[{"F4", " ", "Z2"}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens8", "-", "0"}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens9", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "16"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F1", "+", "F7"}], ")"}], "  ", 
    RowBox[{"(", 
     RowBox[{"Z6", "-", "Z7"}], ")"}]}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"aDens10", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "16"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"F1", "+", "F7"}], ")"}], "  ", 
     RowBox[{"(", 
      RowBox[{"Z6", "-", "Z7"}], ")"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens11", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Fc", "*", "R"}], "+", "Fd"}], ")"}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens12", "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Fe", "*", "R"}], "+", "Ff"}], ")"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"aDens13", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", "Fg", ")"}], "*", "R"}], "+", "Fd", "+", "Fi"}], 
     ")"}]}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens14", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{"-", "Fc"}], ")"}], "*", "R"}], "-", "Fd", "-", 
      RowBox[{"2", "Fi"}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens15", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Fe"}], "*", "R"}], "+", 
      RowBox[{"3", "Fh"}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"aDens16", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "Fg"}], ")"}], "*", "R"}], "-", "Fd", "+", "Fi"}], 
      ")"}]}]}], "]"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens17", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "16"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "F4", " ", 
       RowBox[{"(", 
        RowBox[{"Z3", "+", "Z4"}], ")"}]}], "-", 
      RowBox[{"F8", " ", "Z5"}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens18", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "16"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F8", " ", "Z2"}], "-", 
      RowBox[{"F4", 
       RowBox[{"(", 
        RowBox[{"Z3", "+", "Z4"}], ")"}]}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens19", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "16"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"F1", "+", "F7"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"Z6", "-", "Z7"}], ")"}]}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"aDens20", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "16"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "F1"}], "-", "F7"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"Z6", "-", "Z7"}], ")"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens21", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "3"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "Fc"}], ")"}], "*", "R"}], "+", "Fd", "+", "Fi"}], 
     ")"}]}]}], "]"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens22", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "Fe", "*", "R"}], "+", "Ff", "-", 
      RowBox[{"3", "Fh"}]}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens23", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "3"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "Fg"}], "*", "R"}], "+", "Fd"}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6927151495172787`*^9, 3.692715198571096*^9}, {
   3.692715433632267*^9, 3.692715449839396*^9}, {3.692715480880846*^9, 
   3.692715498091859*^9}, 3.692715617978655*^9, {3.692715649627393*^9, 
   3.692715688683728*^9}, {3.692715725057013*^9, 3.6927157565252113`*^9}, {
   3.69271579669573*^9, 3.692715833065312*^9}, {3.692715899196384*^9, 
   3.692715900291161*^9}, {3.692715971321266*^9, 3.692716012705621*^9}, {
   3.6927161392422113`*^9, 3.6927161921901827`*^9}, {3.692716233110835*^9, 
   3.6927163141236887`*^9}, {3.6927163781760473`*^9, 3.692716400157196*^9}, {
   3.6927191366514587`*^9, 3.692719136903327*^9}, {3.692719193787339*^9, 
   3.6927192024047127`*^9}, {3.6927192339837523`*^9, 3.69271935321747*^9}, {
   3.692719387126706*^9, 3.6927194721685667`*^9}, {3.692719530774414*^9, 
   3.692719585990272*^9}, {3.692719714412036*^9, 3.6927197906979027`*^9}, {
   3.6927199470138702`*^9, 3.692719950286829*^9}, {3.6927200824118843`*^9, 
   3.692720135430187*^9}, {3.692720181594266*^9, 3.692720182795277*^9}, {
   3.692723854870203*^9, 3.692723862925611*^9}, {3.69272804746833*^9, 
   3.692728067125916*^9}, {3.692733282671282*^9, 3.6927333056761208`*^9}, 
   3.692974918134819*^9, {3.692977761752256*^9, 3.6929777682793007`*^9}, {
   3.69297779869565*^9, 3.6929778280092382`*^9}, {3.692977935533868*^9, 
   3.692977954632655*^9}, {3.692978060792755*^9, 3.692978063332448*^9}, {
   3.692978148964603*^9, 3.692978151217741*^9}, 3.692978202612213*^9, {
   3.692978550167227*^9, 3.692978557647888*^9}, {3.6929785947131643`*^9, 
   3.692978629682973*^9}, {3.6929786788790283`*^9, 3.692978702275557*^9}, {
   3.6929902250102673`*^9, 3.6929902528567333`*^9}, {3.6929904604310703`*^9, 
   3.692990469647456*^9}, {3.692990510938979*^9, 3.6929905132052526`*^9}, {
   3.692990559175262*^9, 3.692990564027586*^9}, 3.692990615932736*^9, 
   3.692990769371889*^9, {3.692990816647489*^9, 3.692990820286503*^9}, {
   3.6929908528996973`*^9, 3.6929908535259523`*^9}, {3.69299089826752*^9, 
   3.692990898884342*^9}, {3.692990978323689*^9, 3.692990982555758*^9}, {
   3.6929910328706093`*^9, 3.692991044247962*^9}, {3.692991145995051*^9, 
   3.692991172875211*^9}, {3.6929912078390703`*^9, 3.692991234548476*^9}, {
   3.692991292197237*^9, 3.692991309933649*^9}, {3.6929913709495287`*^9, 
   3.6929914043877487`*^9}, {3.692991460337399*^9, 3.692991559680828*^9}, {
   3.692991627367774*^9, 3.692991663415119*^9}, {3.693071797920947*^9, 
   3.693071935829969*^9}, {3.6930755160361357`*^9, 3.693075532130909*^9}, {
   3.693075692540523*^9, 3.693075728319227*^9}, {3.6930757694874163`*^9, 
   3.6930757720978107`*^9}, {3.693075815892935*^9, 3.693075827090414*^9}, {
   3.693075902400247*^9, 3.693075953515458*^9}, {3.693075985006605*^9, 
   3.693076006462967*^9}, {3.6930777204048653`*^9, 3.693077833054413*^9}, {
   3.6930779988257*^9, 3.6930780001374617`*^9}, {3.693078069208788*^9, 
   3.693078069537026*^9}, {3.693078103503378*^9, 3.693078174415655*^9}, {
   3.693078212837677*^9, 3.693078271160331*^9}, {3.6930783071458693`*^9, 
   3.6930783310689087`*^9}, {3.693078370638076*^9, 3.693078505061646*^9}, {
   3.6930785443704567`*^9, 3.693078604444943*^9}, {3.693078686365901*^9, 
   3.693078735587825*^9}, {3.693081298989458*^9, 3.6930813033163853`*^9}, {
   3.694375803399016*^9, 3.694375873880704*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507448511*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507450466*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507452421*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074533987`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074543767`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507456334*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507457311*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507458289*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507460245*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074612393`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074622173`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507464155*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507465152*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074661074`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074670887`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074680853`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074690475`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507470023*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507470997*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074719925`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.697214507472971*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074739485`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.692716314414833*^9, {3.692716382487362*^9, 3.6927164006535892`*^9}, 
   3.692718188302655*^9, 3.692718915017852*^9, {3.692719137403376*^9, 
   3.692719153358287*^9}, {3.6927192029296913`*^9, 3.6927192140360413`*^9}, {
   3.692719262834133*^9, 3.692719292808708*^9}, {3.69271932751884*^9, 
   3.6927193537101183`*^9}, 3.6927193920962687`*^9, {3.69271957246941*^9, 
   3.6927195865830307`*^9}, {3.69271971594615*^9, 3.6927197918831387`*^9}, 
   3.6927199506667223`*^9, {3.6927201119469557`*^9, 3.69272013604482*^9}, 
   3.692720183533593*^9, 3.692723864207426*^9, 3.692728068273571*^9, 
   3.692733208873581*^9, 3.692733688383477*^9, 3.692971333699986*^9, 
   3.692974685013049*^9, 3.692974918810402*^9, {3.692977799917139*^9, 
   3.692977828485569*^9}, 3.692978021374221*^9, 3.692978070803501*^9, 
   3.692978156903469*^9, 3.6929782031922503`*^9, {3.69297856891772*^9, 
   3.6929786301245537`*^9}, 3.6929786803791122`*^9, 3.6929902070096416`*^9, {
   3.692990237474925*^9, 3.692990253532526*^9}, 3.69299038806923*^9, 
   3.692990478364283*^9, 3.692990513817781*^9, 3.6929905646591*^9, 
   3.69299061661662*^9, 3.692990769750852*^9, {3.692990829200638*^9, 
   3.6929908540819473`*^9}, 3.6929908995156527`*^9, 3.6929909829694223`*^9, {
   3.69299103464994*^9, 3.692991044796625*^9}, {3.692991163767047*^9, 
   3.692991173306993*^9}, {3.692991209197797*^9, 3.692991221470886*^9}, {
   3.692991298094158*^9, 3.692991310278841*^9}, {3.6929913752459393`*^9, 
   3.692991404748026*^9}, {3.692991461906304*^9, 3.692991512760874*^9}, {
   3.6929915449173117`*^9, 3.692991560200598*^9}, {3.6929916295695868`*^9, 
   3.6929916640801697`*^9}, 3.692992716658296*^9, 3.693071588232276*^9, {
   3.6930718162686577`*^9, 3.693071873089531*^9}, 3.693071906939424*^9, 
   3.6930720011258917`*^9, 3.693072371094202*^9, 3.693075533837433*^9, 
   3.693075585361335*^9, 3.693075626475268*^9, 3.693075729264613*^9, 
   3.693075784539569*^9, 3.693075820919961*^9, {3.6930759033247633`*^9, 
   3.693075923450335*^9}, 3.693075954009844*^9, {3.693075986361705*^9, 
   3.6930760069690228`*^9}, 3.693077722518482*^9, {3.693077753205922*^9, 
   3.693077833429861*^9}, 3.6930780006142406`*^9, 3.693078129781102*^9, 
   3.693078174856957*^9, 3.693078331577403*^9, 3.693078390659504*^9, 
   3.693078475201975*^9, 3.6930785193569202`*^9, 3.69307860519129*^9, 
   3.693078735935687*^9, 3.694224175332527*^9, 3.694224235698638*^9, {
   3.694262464576117*^9, 3.694262475919276*^9}, 3.694375695633081*^9, 
   3.6943758386294537`*^9, {3.6943758880518513`*^9, 3.694375891961733*^9}, 
   3.694376228783743*^9, 3.694376294021524*^9, 3.6972144257087183`*^9, 
   3.6972145074749255`*^9}]
}, Open  ]]
},
WindowSize->{1165, 759},
WindowMargins->{{Automatic, 81}, {28, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->""},
Magnification:>1.1 Inherited,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 574, 11, 93, "Text"],
Cell[1135, 33, 3492, 105, 193, "Input"],
Cell[4630, 140, 510, 10, 93, "Text"],
Cell[5143, 152, 14993, 394, 593, "Input"],
Cell[20139, 548, 403, 9, 73, "Text"],
Cell[20545, 559, 10041, 268, 613, "Input"],
Cell[30589, 829, 646, 14, 134, "Text"],
Cell[31238, 845, 5990, 171, 253, "Input"],
Cell[37231, 1018, 255, 7, 73, "Text"],
Cell[37489, 1027, 668, 13, 113, "Input"],
Cell[38160, 1042, 345, 6, 53, "Text"],
Cell[38508, 1050, 8870, 217, 833, "Input"],
Cell[CellGroupData[{
Cell[47403, 1271, 1768, 26, 493, "Input"],
Cell[49174, 1299, 1190, 27, 48, "Output"],
Cell[50367, 1328, 1352, 33, 48, "Output"],
Cell[51722, 1363, 1321, 32, 48, "Output"],
Cell[53046, 1397, 584, 8, 33, "Output"],
Cell[53633, 1407, 1206, 27, 48, "Output"],
Cell[54842, 1436, 2002, 51, 72, "Output"],
Cell[56847, 1489, 2738, 68, 94, "Output"],
Cell[59588, 1559, 584, 8, 33, "Output"],
Cell[60175, 1569, 932, 19, 48, "Output"],
Cell[61110, 1590, 950, 20, 48, "Output"],
Cell[62063, 1612, 2263, 57, 72, "Output"],
Cell[64329, 1671, 3175, 69, 116, "Output"],
Cell[67507, 1742, 2261, 57, 72, "Output"],
Cell[69771, 1801, 2364, 58, 72, "Output"],
Cell[72138, 1861, 3250, 74, 116, "Output"],
Cell[75391, 1937, 2366, 58, 72, "Output"],
Cell[77760, 1997, 2100, 54, 72, "Output"],
Cell[79863, 2053, 2856, 72, 94, "Output"],
Cell[82722, 2127, 953, 20, 48, "Output"],
Cell[83678, 2149, 957, 20, 48, "Output"],
Cell[84638, 2171, 4658, 119, 116, "Output"],
Cell[89299, 2292, 3176, 71, 116, "Output"],
Cell[92478, 2365, 4654, 119, 116, "Output"]
}, Open  ]],
Cell[97147, 2487, 193, 6, 73, "Text"],
Cell[CellGroupData[{
Cell[97365, 2497, 945, 16, 73, "Input"],
Cell[98313, 2515, 983, 14, 33, "Output"]
}, Open  ]],
Cell[99311, 2532, 232, 6, 73, "Text"],
Cell[99546, 2540, 5489, 163, 773, "Input"],
Cell[CellGroupData[{
Cell[105060, 2707, 1767, 25, 473, "Input"],
Cell[106830, 2734, 1184, 27, 48, "Output"],
Cell[108017, 2763, 1330, 33, 48, "Output"],
Cell[109350, 2798, 1283, 31, 48, "Output"],
Cell[110636, 2831, 615, 9, 33, "Output"],
Cell[111254, 2842, 1184, 27, 48, "Output"],
Cell[112441, 2871, 1963, 50, 72, "Output"],
Cell[114407, 2923, 2708, 68, 72, "Output"],
Cell[117118, 2993, 616, 9, 33, "Output"],
Cell[117737, 3004, 896, 19, 48, "Output"],
Cell[118636, 3025, 915, 20, 48, "Output"],
Cell[119554, 3047, 2254, 58, 72, "Output"],
Cell[121811, 3107, 3157, 69, 116, "Output"],
Cell[124971, 3178, 2254, 58, 72, "Output"],
Cell[127228, 3238, 2410, 61, 94, "Output"],
Cell[129641, 3301, 3232, 74, 116, "Output"],
Cell[132876, 3377, 2412, 61, 94, "Output"],
Cell[135291, 3440, 2080, 54, 72, "Output"],
Cell[137374, 3496, 2816, 71, 94, "Output"],
Cell[140193, 3569, 913, 20, 48, "Output"],
Cell[141109, 3591, 921, 20, 48, "Output"],
Cell[142033, 3613, 2304, 60, 94, "Output"],
Cell[144340, 3675, 3171, 72, 116, "Output"],
Cell[147514, 3749, 2304, 60, 94, "Output"]
}, Open  ]],
Cell[149833, 3812, 233, 6, 73, "Text"],
Cell[150069, 3820, 9472, 256, 634, "Input"],
Cell[159544, 4078, 219, 6, 73, "Text"],
Cell[CellGroupData[{
Cell[159788, 4088, 9350, 250, 573, "Input"],
Cell[169141, 4340, 2692, 38, 33, "Output"],
Cell[171836, 4380, 2692, 38, 33, "Output"],
Cell[174531, 4420, 2692, 38, 33, "Output"],
Cell[177226, 4460, 2694, 38, 33, "Output"],
Cell[179923, 4500, 2694, 38, 33, "Output"],
Cell[182620, 4540, 2692, 38, 33, "Output"],
Cell[185315, 4580, 2692, 38, 33, "Output"],
Cell[188010, 4620, 2692, 38, 33, "Output"],
Cell[190705, 4660, 2692, 38, 33, "Output"],
Cell[193400, 4700, 2694, 38, 33, "Output"],
Cell[196097, 4740, 2694, 38, 33, "Output"],
Cell[198794, 4780, 2692, 38, 33, "Output"],
Cell[201489, 4820, 2692, 38, 33, "Output"],
Cell[204184, 4860, 2694, 38, 33, "Output"],
Cell[206881, 4900, 2694, 38, 33, "Output"],
Cell[209578, 4940, 2694, 38, 33, "Output"],
Cell[212275, 4980, 2694, 38, 33, "Output"],
Cell[214972, 5020, 2692, 38, 33, "Output"],
Cell[217667, 5060, 2692, 38, 33, "Output"],
Cell[220362, 5100, 2694, 38, 33, "Output"],
Cell[223059, 5140, 2692, 38, 33, "Output"],
Cell[225754, 5180, 2694, 38, 33, "Output"],
Cell[228451, 5220, 2694, 38, 33, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> DME_SE_NNN_IR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46228,       1242]
NotebookOptionsPosition[     43530,       1164]
NotebookOutlinePosition[     44051,       1184]
CellTagsIndexPosition[     44008,       1181]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook, I symbolically derive the expressions for the single \
exchange 3N density-dependent couplings after performing the DME. This \
notebook is only for the intermediate-range part of the force (the part with \
one dirac delta function). Note that variables in this notebook that \
correspond to \[OpenCurlyQuote]primed\[CloseCurlyQuote] functions in the \
supplementary material are labelled here as unprimed for notational \
simplicity. For example, W terms in this notebook refer to IR DME expansion \
equations (W prime functions) and NOT the W unprimed functions which \
themselves are the LR DME expansion equations. All such instances of this \
notional use are explicitly pointed out. 

First, we define the isoscalar/isovector possibilities for the different \
local densities. \
\>", "Text",
 CellChangeTimes->{{3.6822622726439753`*^9, 3.682262368777122*^9}, {
  3.6828660395085*^9, 3.682866057837994*^9}, {3.688740064487103*^9, 
  3.6887400845425787`*^9}, {3.6972094628456945`*^9, 3.697209478538417*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]c", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d\[Rho]0c", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d\[Rho]1c", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jab", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ab", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ab", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jaa", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0aa", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1aa", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jbb", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0bb", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1bb", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jba", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ba", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ba", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682258612160549*^9, 3.682258729910768*^9}, {
   3.68225879151055*^9, 3.682259068115398*^9}, {3.682259137335972*^9, 
   3.682259194943672*^9}, {3.68225924879638*^9, 3.682259262457576*^9}, {
   3.682259512973378*^9, 3.682259530650415*^9}, {3.682259584363082*^9, 
   3.68225958904475*^9}, {3.682259698234455*^9, 3.682259749709633*^9}, 
   3.6822597824307957`*^9, {3.682259955715518*^9, 3.6822599614600267`*^9}, {
   3.6828662880341463`*^9, 3.682866400480184*^9}, {3.682867048150628*^9, 
   3.6828670824869432`*^9}, 3.682867118087202*^9, {3.682867171022094*^9, 
   3.682867171139029*^9}, {3.682868959877334*^9, 3.682868961349901*^9}}],

Cell["\<\

Next, we define each of the the terms in our DME dictionary. One body density \
matrices are on the left hand side of the equation while local densities are \
on the right. W terms below are the W\[CloseCurlyQuote] (W prime) terms in \
the supplementary one gets after performing the DME.
\
\>", "Text",
 CellChangeTimes->{{3.682262375642193*^9, 3.68226240798418*^9}, {
  3.682866026065645*^9, 3.6828660368760366`*^9}, {3.682892553530675*^9, 
  3.6828925678278637`*^9}, {3.6829988266936073`*^9, 3.682998827844865*^9}, {
  3.6972094917341013`*^9, 3.6972094979954405`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p1p2p3", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
       RowBox[{"\[Rho]", "[", "t3", "]"}], "*", "W1"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
       RowBox[{"\[Tau]", "[", "t3", "]"}], "*", "W2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
       RowBox[{"\[Tau]", "[", "t2", "]"}], "*", "W2"}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
       RowBox[{"\[CapitalDelta]\[Rho]", "[", "t3", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "*", "W2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
       RowBox[{"\[CapitalDelta]\[Rho]", "[", "t2", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "*", "W2"}]}], " ", ")"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p1s2s3", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
    RowBox[{"Jab", "[", "t2", "]"}], "*", 
    RowBox[{"Jab", "[", "t3", "]"}], "*", "W3"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2x2s3x2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}]}], "  ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t2", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}]}]}], " ", ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "/", "5"}], ")"}], "*", "W3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1s2x3s3x3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jab", "[", "t3", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Jaa", "[", "t2", "]"}], "*", 
      RowBox[{"Jbb", "[", "t3", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"Jab", "[", "t2", "]"}], "*", 
      RowBox[{"Jba", "[", "t3", "]"}]}]}], " ", ")"}], "*", 
   RowBox[{"(", 
    RowBox[{"1", "/", "5"}], ")"}], "*", 
   "W3"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6822598720230913`*^9, 3.682259877609723*^9}, {
  3.682259937970578*^9, 3.6822599948941097`*^9}, {3.682262904927144*^9, 
  3.682262948520961*^9}, {3.682263370087998*^9, 3.682263389997314*^9}, {
  3.6828661686593237`*^9, 3.682866253902492*^9}, {3.6828664080445347`*^9, 
  3.6828665252836103`*^9}, {3.6828665643744173`*^9, 3.682866743428526*^9}, {
  3.682866781788011*^9, 3.682867011763898*^9}, {3.6828670845787373`*^9, 
  3.682867086282052*^9}, {3.6828671425426807`*^9, 3.682867234058834*^9}, {
  3.6828679214438*^9, 3.682867922710313*^9}, {3.688095558226403*^9, 
  3.6880956272085657`*^9}, {3.688137883233301*^9, 3.688137935706716*^9}, {
  3.688137987964967*^9, 3.688138044011935*^9}, {3.688392127932781*^9, 
  3.688392131162677*^9}}],

Cell["\<\


The E coefficients (E\[CloseCurlyQuote] aka E prime in the supplementary \
material) below give the expressions one gets after performing spin traces on \
each operator structure. The density matrix terms below are expanded as given \
above.
\
\>", "Text",
 CellChangeTimes->{{3.682262412956172*^9, 3.682262454476241*^9}, {
   3.682867018607893*^9, 3.682867018790366*^9}, {3.682892575967904*^9, 
   3.682892585004023*^9}, {3.697209511096418*^9, 3.6972095173945804`*^9}, {
   3.6972096266834073`*^9, 3.6972096602911277`*^9}, 3.697209932624192*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"E2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", "*", 
      RowBox[{"p1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], " ", "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"p1s2x2s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "+", 
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E4", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"p1s2x3s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "+", 
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6822597905756683`*^9, 3.68225988198911*^9}, {
  3.682867021483686*^9, 3.682867023413732*^9}, {3.68286728383496*^9, 
  3.682867310232287*^9}, {3.682867695268367*^9, 3.682867758696727*^9}, {
  3.6828678664548397`*^9, 3.682867887895134*^9}, {3.682867928525107*^9, 
  3.682867935995661*^9}, {3.6828679672725267`*^9, 3.682868049188467*^9}, {
  3.682868080471821*^9, 3.682868181768938*^9}, {3.68809571267164*^9, 
  3.688095715001835*^9}}],

Cell["\<\

Finally, we multiply each of these operator structure terms by each of the \
different isospin operators and the relevant finite range piece (which only \
depends on the magnitude of the relative distance). Note here that Bci = Yci \
* alpha, where Yci is the relevant finite range part of the potential and \
alpha is the chiral prefactor. Note the factor of 2 in the E2F1 term is due \
to the two different dirac delta functions in the force (in x_3 or x_2).
\
\>", "Text",
 CellChangeTimes->{{3.6822624598160057`*^9, 3.6822625087444563`*^9}, {
  3.6828926027138987`*^9, 3.682892644721273*^9}, {3.6887401165347853`*^9, 
  3.6887401599930067`*^9}, {3.697209677121027*^9, 3.6972096787162*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"E2F1", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"E2", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
        RowBox[{"E2", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "2", "*", 
      "B2c"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E3F1", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"E3", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
        RowBox[{"E3", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "B3c"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E4F1", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", 
         RowBox[{"E4", "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
        RowBox[{"E4", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "B3c"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.682260046628235*^9, 3.6822601665119762`*^9}, {
  3.682260367359209*^9, 3.682260390165373*^9}, {3.682868291309664*^9, 
  3.682868436012949*^9}, {3.682868492942294*^9, 3.682868503334364*^9}, {
  3.682872164021715*^9, 3.682872195686762*^9}, {3.682892594513719*^9, 
  3.6828925995952873`*^9}, {3.682892655778178*^9, 3.682892661899514*^9}, {
  3.68297857609997*^9, 3.682978588951378*^9}, {3.688095720070669*^9, 
  3.688095725616693*^9}, {3.688095962577262*^9, 3.68809597317918*^9}, {
  3.688138101876294*^9, 3.688138102167768*^9}}],

Cell["\<\

All of the terms are then collected into one big object called SE.
\
\>", "Text",
 CellChangeTimes->{{3.68226251783212*^9, 3.682262534704013*^9}, {
  3.682892670568163*^9, 3.682892673744224*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SE", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"E2F1", "+", "E3F1", "+", "E4F1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.68226019062535*^9, 3.68226024292017*^9}, {
   3.682262118152149*^9, 3.682262128335297*^9}, {3.68286852446168*^9, 
   3.68286853874846*^9}, {3.6828686243506613`*^9, 3.682868624460725*^9}, 
   3.682868978100844*^9, {3.688095727820446*^9, 3.6880957299108877`*^9}}],

Cell["\<\

Multiply by (-1/2) to take care of the HF single exchange prefactor.
\
\>", "Text",
 CellChangeTimes->{{3.6972096946101885`*^9, 3.697209707540766*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SE", "*=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.694445910262726*^9, 3.69444591546745*^9}, 
   3.6972097126736107`*^9}],

Cell["\<\
At the end, we project out the parts of the large SE equation which depend on \
different parts of the local density. The expressions at the end are then the \
terms which should be numerically integrated.\
\>", "Text",
 CellChangeTimes->{{3.68226254120103*^9, 3.682262579848693*^9}, {
  3.682978309109421*^9, 3.6829783091913652`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dens1", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens2", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Dens3", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", 
      "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens4", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Dens5", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens6", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Dens7", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", 
      "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens8", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Dens9", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", 
      "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens10", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", 
      "\[Rho]0"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens11", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}], "*", "J0aa", 
      "*", "J0bb", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens12", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ab", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens13", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ba", "*", "\[Rho]0"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens14", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}], "*", "J1aa", 
      "*", "J1bb", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens15", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ab", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens16", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ba", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", "Dens1", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens2", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens3", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens4", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens5", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens6", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens7", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens8", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens9", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens10", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens11", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens12", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens13", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens14", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens15", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens16", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQnbtL5VBU/mvHGcsFToPoc0cO3wTRQiYXboFoq7NB
z0C0nM/tFyDaYZP+BxB9bEbRJxB9i7vkO4iW2XiDLxpIJ96PVAXRT541gulk
bjVnEM1h3gCmRSodSkH0uZ+TykH0MT3TGhC975VwC4g+OLeiF0THJNeA6ZBr
U9Y0F7x2LFumsh1E8+ys3gui+fbIHwDRcT9Mj4BoE48/J0A0U//diyC6qrP9
EohW+udwHUSvy9C4AaIPevy9B6Iv+Ue8ANF5lyZHTATxtb/EgegmhS2/dwBp
P6szf0A0T7qc0U4g/cqpGEwDAMt3nzE=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c"}], ")"}], " ", "W1", " ", 
  SuperscriptBox["\[Rho]0", "3"]}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919672636*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c"}], ")"}], " ", "W2", " ", 
  SuperscriptBox["\[Rho]0", "2"], " ", "\[Tau]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.69444591967765*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c"}], ")"}], " ", "W2", " ", 
  "\[CapitalDelta]\[Rho]0", " ", 
  SuperscriptBox["\[Rho]0", "2"]}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.6944459197078457`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919708836*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c"}], ")"}], " ", "W1", " ", "\[Rho]0",
   " ", 
  SuperscriptBox["\[Rho]1", "2"]}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919709896*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c"}], ")"}], " ", "W2", " ", "\[Rho]0",
   " ", "\[Rho]1", " ", "\[Tau]1"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.6944459197108*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c"}], ")"}], " ", "W2", " ", 
  "\[CapitalDelta]\[Rho]1", " ", "\[Rho]0", " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919711705*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919712544*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.69444591971332*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919714209*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "10"]}], " ", "B3c", " ", "J0aa", " ", "J0bb", " ", "W3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919715131*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "20"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}]}], ")"}], " ", 
  SuperscriptBox["J0ab", "2"], " ", "W3", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919721552*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "10"]}], " ", "B3c", " ", "J0ab", " ", "J0ba", " ", "W3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919723435*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "10"], " ", "B3c", " ", "J1aa", " ", "J1bb", " ", "W3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919724485*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "20"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}]}], ")"}], " ", 
  SuperscriptBox["J1ab", "2"], " ", "W3", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919763797*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "10"], " ", "B3c", " ", "J1ab", " ", "J1ba", " ", "W3", 
  " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.6880960010949783`*^9, 3.6881380879705553`*^9, 3.6881381407533617`*^9, 
   3.688143746915689*^9, 3.6881438587800198`*^9, {3.688392142610662*^9, 
   3.688392166380475*^9}, 3.694445919764801*^9}]
}, Open  ]],

Cell["\<\

Now, check that the full expression minus the sum of coefficients is \
identically equal to zero.
\
\>", "Text",
 CellChangeTimes->{{3.6822622368221197`*^9, 3.6822622634162397`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"SE", "-", 
   RowBox[{"(", 
    RowBox[{
    "Dens1", "+", "Dens2", "+", "Dens3", "+", "Dens4", "+", "Dens5", "+", 
     "Dens6", "+", "Dens7", "+", "Dens8", "+", "Dens9", "+", "Dens10", "+", 
     "Dens11", "+", "Dens12", " ", "+", " ", "Dens13", " ", "+", " ", 
     "Dens14", " ", "+", " ", "Dens15", " ", "+", " ", "Dens16"}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.682261124974592*^9, 3.682261286045351*^9}, {
  3.6822615433287497`*^9, 3.682261545116067*^9}, {3.682261953366498*^9, 
  3.682261978867845*^9}, {3.6822620834852448`*^9, 3.682262105895926*^9}, {
  3.6828686716381483`*^9, 3.6828687069944353`*^9}, {3.6828690766376743`*^9, 
  3.682869077514967*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.682261208072661*^9, 3.6822613118933897`*^9}, {
   3.6822615349548798`*^9, 3.6822615470991096`*^9}, {3.682262053122903*^9, 
   3.682262058692831*^9}, {3.682262106155746*^9, 3.682262135157048*^9}, 
   3.6822633959067087`*^9, {3.682869063820528*^9, 3.6828690817433643`*^9}, 
   3.682872211314782*^9, {3.682978189584128*^9, 3.682978197968976*^9}, 
   3.68641800234123*^9, 3.686591284508909*^9, 3.6880960012525063`*^9, 
   3.688138088087439*^9, 3.688138140845189*^9, 3.688143746975363*^9, 
   3.688143858837538*^9, {3.6883921427765827`*^9, 3.688392166424268*^9}, 
   3.694445919879274*^9}]
}, Open  ]],

Cell["\<\

Now finally perform some subtraction to test that our decomposition matches \
the result in the paper. First define aDens variables which don\
\[CloseCurlyQuote]t have the local densities in them. 
\
\>", "Text",
 CellChangeTimes->{{3.6865907251720047`*^9, 3.686590749191731*^9}, {
  3.686591308079896*^9, 3.68659132103866*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aDens1", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"aDens2", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens3", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aDens4", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens5", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"aDens6", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens7", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aDens8", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens9", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{
       "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aDens10", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{
       "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens11", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens12", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens13", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens14", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens15", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens16", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.686590833106139*^9, 3.686590885591032*^9}}],

Cell["\<\
\[LineSeparator]Next define our F prime functions for our decomposition.
\
\>", "Text",
 CellChangeTimes->{{3.686591330013895*^9, 3.686591338441799*^9}, {
  3.6887401841005583`*^9, 3.688740187926509*^9}, {3.697209742849311*^9, 
  3.697209743269933*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{
    RowBox[{"3", " ", "B2c"}], "+", "B3c"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", " ", "=", " ", "B3c"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3", " ", "=", 
   RowBox[{
    RowBox[{"5", " ", "B2c"}], "+", 
    RowBox[{"3", " ", "B3c"}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6865907741301126`*^9, 3.6865908154460163`*^9}, {
  3.686590893655086*^9, 3.686590959044621*^9}, {3.6881435640841923`*^9, 
  3.688143601242504*^9}}],

Cell["\<\

Finally take the difference between the aDens variables and the expressions \
in the text. Result should be zero.
\
\>", "Text",
 CellChangeTimes->{{3.6865913457500057`*^9, 3.686591360552046*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens1", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W1", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens2", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W2", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens3", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], " ", "W2", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens4", " ", "-", " ", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens5", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "W1", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens6", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], " ", "W2", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens7", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W2", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens8", " ", "-", " ", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens9", " ", "-", " ", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens10", " ", "-", " ", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens11", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "10"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W3", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens12", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "20"}], ")"}], "W3", " ", "F3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens13", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "10"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W3", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens14", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "10"}], ")"}], " ", "W3", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens15", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "20"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W3", " ", "F3"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens16", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "10"}], ")"}], "W3", " ", "F2"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.686590971286331*^9, 3.686591201032681*^9}, {
  3.686591248093931*^9, 3.686591274003887*^9}, {3.6881436470549*^9, 
  3.6881437399673777`*^9}, {3.6881437742929993`*^9, 3.6881438541157217`*^9}, {
  3.688392150938262*^9, 3.688392162418647*^9}, {3.6944459310434513`*^9, 
  3.6944459861231747`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986616664*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986618239*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986619555*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.69444598662076*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.6944459866218147`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986622857*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986623906*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986624981*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986626033*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986627112*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.6944459866282873`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986629574*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.69444598663089*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986632227*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.694445986633555*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, 3.688096001492405*^9, 3.688138088255659*^9, 
   3.688138140973963*^9, 3.688143747066763*^9, 3.688143858905033*^9, {
   3.688392142885635*^9, 3.6883921664919024`*^9}, {3.694445919937607*^9, 
   3.6944459866349287`*^9}}]
}, Open  ]]
},
WindowSize->{730, 998},
WindowMargins->{{-10, Automatic}, {Automatic, -10}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->""},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1039, 17, 182, "Text"],
Cell[1600, 39, 3492, 105, 192, "Input"],
Cell[5095, 146, 582, 11, 106, "Text"],
Cell[5680, 159, 3499, 87, 232, "Input"],
Cell[9182, 248, 558, 12, 125, "Text"],
Cell[9743, 262, 1942, 53, 132, "Input"],
Cell[11688, 317, 704, 12, 144, "Text"],
Cell[12395, 331, 1926, 49, 132, "Input"],
Cell[14324, 382, 206, 6, 68, "Text"],
Cell[14533, 390, 570, 11, 112, "Input"],
Cell[15106, 403, 162, 5, 68, "Text"],
Cell[15271, 410, 275, 9, 52, "Input"],
Cell[15549, 421, 345, 6, 68, "Text"],
Cell[CellGroupData[{
Cell[15919, 431, 5884, 152, 872, "Input"],
Cell[21806, 585, 506, 12, 46, "Output"],
Cell[22315, 599, 521, 12, 46, "Output"],
Cell[22839, 613, 523, 12, 46, "Output"],
Cell[23365, 627, 317, 5, 31, "Output"],
Cell[23685, 634, 506, 12, 46, "Output"],
Cell[24194, 648, 496, 11, 46, "Output"],
Cell[24693, 661, 532, 12, 46, "Output"],
Cell[25228, 675, 317, 5, 31, "Output"],
Cell[25548, 682, 316, 5, 31, "Output"],
Cell[25867, 689, 317, 5, 31, "Output"],
Cell[26187, 696, 438, 9, 46, "Output"],
Cell[26628, 707, 526, 12, 46, "Output"],
Cell[27157, 721, 438, 9, 46, "Output"],
Cell[27598, 732, 419, 8, 46, "Output"],
Cell[28020, 742, 545, 13, 46, "Output"],
Cell[28568, 757, 419, 8, 46, "Output"]
}, Open  ]],
Cell[29002, 768, 193, 6, 68, "Text"],
Cell[CellGroupData[{
Cell[29220, 778, 733, 14, 72, "Input"],
Cell[29956, 794, 635, 9, 31, "Output"]
}, Open  ]],
Cell[30606, 806, 339, 8, 87, "Text"],
Cell[30948, 816, 3465, 101, 552, "Input"],
Cell[34416, 919, 263, 6, 68, "Text"],
Cell[34682, 927, 554, 14, 92, "Input"],
Cell[35239, 943, 207, 6, 87, "Text"],
Cell[CellGroupData[{
Cell[35471, 953, 3367, 96, 332, "Input"],
Cell[38841, 1051, 289, 5, 31, "Output"],
Cell[39133, 1058, 289, 5, 31, "Output"],
Cell[39425, 1065, 289, 5, 31, "Output"],
Cell[39717, 1072, 288, 5, 31, "Output"],
Cell[40008, 1079, 291, 5, 31, "Output"],
Cell[40302, 1086, 289, 5, 31, "Output"],
Cell[40594, 1093, 289, 5, 31, "Output"],
Cell[40886, 1100, 289, 5, 31, "Output"],
Cell[41178, 1107, 289, 5, 31, "Output"],
Cell[41470, 1114, 289, 5, 31, "Output"],
Cell[41762, 1121, 291, 5, 31, "Output"],
Cell[42056, 1128, 289, 5, 31, "Output"],
Cell[42348, 1135, 288, 5, 31, "Output"],
Cell[42639, 1142, 289, 5, 31, "Output"],
Cell[42931, 1149, 289, 5, 31, "Output"],
Cell[43223, 1156, 291, 5, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> DME_SE_NNN_LR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56209,       1505]
NotebookOptionsPosition[     53496,       1427]
NotebookOutlinePosition[     54016,       1447]
CellTagsIndexPosition[     53973,       1444]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook, I symbolically derive the expressions for the single \
exchange 3N density-dependent couplings after performing the DME. This \
notebook is only for the long-range part of the force (the part with no dirac \
delta functions).

First, we define the isoscalar/isovector possibilities for the different \
local densities. \
\>", "Text",
 CellChangeTimes->{{3.6822622726439753`*^9, 3.682262368777122*^9}, {
  3.6828660395085*^9, 3.682866057837994*^9}, {3.6887399546887493`*^9, 
  3.688739969226449*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Tau]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Rho]c", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d\[Rho]0c", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d\[Rho]1c", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Rho]", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]0", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]\[Rho]1", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jab", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ab", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ab", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jaa", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0aa", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1aa", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jbb", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0bb", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1bb", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jba", "[", "t_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0ba", ",", 
       RowBox[{"t", "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J1ba", ",", 
       RowBox[{"t", "==", "1"}]}], "}"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682258612160549*^9, 3.682258729910768*^9}, {
   3.68225879151055*^9, 3.682259068115398*^9}, {3.682259137335972*^9, 
   3.682259194943672*^9}, {3.68225924879638*^9, 3.682259262457576*^9}, {
   3.682259512973378*^9, 3.682259530650415*^9}, {3.682259584363082*^9, 
   3.68225958904475*^9}, {3.682259698234455*^9, 3.682259749709633*^9}, 
   3.6822597824307957`*^9, {3.682259955715518*^9, 3.6822599614600267`*^9}, {
   3.6828662880341463`*^9, 3.682866400480184*^9}, {3.682867048150628*^9, 
   3.6828670824869432`*^9}, 3.682867118087202*^9, {3.682867171022094*^9, 
   3.682867171139029*^9}, {3.682868959877334*^9, 3.682868961349901*^9}}],

Cell["\<\

Next, we define each of the the terms in our DME dictionary. One body density \
matrices are on the left hand side of the equation while local densities are \
on the right. W terms are the LR DME expansion equations.
\
\>", "Text",
 CellChangeTimes->{{3.682262375642193*^9, 3.68226240798418*^9}, {
  3.682866026065645*^9, 3.6828660368760366`*^9}, {3.682892553530675*^9, 
  3.6828925678278637`*^9}, {3.6829988266936073`*^9, 3.682998827844865*^9}, {
  3.6972104866750298`*^9, 3.697210491004445*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"THREE", " ", "SCALARS"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p1p2p3", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
        RowBox[{"\[Rho]", "[", "t3", "]"}], "*", "W1"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
        RowBox[{"\[Tau]", "[", "t3", "]"}], "*", "W2", " ", "*", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], "+", " ", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
        RowBox[{"\[Tau]", "[", "t2", "]"}], "*", "W2", " ", "*", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], "+", "  ", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "t2", "]"}], "*", 
        RowBox[{"\[CapitalDelta]\[Rho]", "[", "t3", "]"}], "*", "W3"}], " ", 
       "+", " ", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "t3", "]"}], "*", 
        RowBox[{"\[CapitalDelta]\[Rho]", "[", "t2", "]"}], "*", "W3"}], " ", 
       "+", " ", 
       RowBox[{
        RowBox[{"d\[Rho]c", "[", "t2", "]"}], "*", 
        RowBox[{"d\[Rho]c", "[", "t3", "]"}], "*", "W4"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"TWO", " ", "SCALARS"}], " ", "-", " ", 
     RowBox[{"ONE", " ", "VECTOR"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x2x3s2p1p3", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", "\[Epsilon]abc", " ", "*", 
     RowBox[{"Jab", "[", "t2", "]"}], "*", 
     RowBox[{"d\[Rho]c", "[", "t3", "]"}], "*", "W5"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x3x2s3p1p2", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", "\[Epsilon]abc", " ", "*", 
     RowBox[{"Jab", "[", "t3", "]"}], "*", 
     RowBox[{"d\[Rho]c", "[", "t2", "]"}], "*", "W5"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"ONE", " ", "SCALAR"}], " ", "-", " ", 
     RowBox[{"TWO", " ", "VECTORS"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1s2s3", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"Jab", "[", "t2", "]"}], "*", 
     RowBox[{"Jab", "[", "t3", "]"}], "*", "W6"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1s2x2s3x2", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jab", "[", "t3", "]"}], " ", "*", "W7"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jaa", "[", "t2", "]"}], "*", 
        RowBox[{"Jbb", "[", "t3", "]"}], " ", "*", "W8"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jba", "[", "t3", "]"}], " ", "*", "W8"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1s2x3s3x3", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jab", "[", "t3", "]"}], " ", "*", "W9"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jaa", "[", "t2", "]"}], "*", 
        RowBox[{"Jbb", "[", "t3", "]"}], " ", "*", "W10"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jba", "[", "t3", "]"}], " ", "*", "W10"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1s2x2s3x3", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jab", "[", "t3", "]"}], " ", "*", "W11"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jaa", "[", "t2", "]"}], "*", 
        RowBox[{"Jbb", "[", "t3", "]"}], " ", "*", "W12"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jba", "[", "t3", "]"}], " ", "*", "W12"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p1s2x3s3x2", "[", 
     RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Rho]", "[", "t1", "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jab", "[", "t3", "]"}], " ", "*", "W11"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jaa", "[", "t2", "]"}], "*", 
        RowBox[{"Jbb", "[", "t3", "]"}], " ", "*", "W12"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Jab", "[", "t2", "]"}], "*", 
        RowBox[{"Jba", "[", "t3", "]"}], " ", "*", "W12"}]}], ")"}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6822598720230913`*^9, 3.682259877609723*^9}, {
   3.682259937970578*^9, 3.6822599948941097`*^9}, {3.682262904927144*^9, 
   3.682262948520961*^9}, {3.682263370087998*^9, 3.682263389997314*^9}, {
   3.6828661686593237`*^9, 3.682866253902492*^9}, {3.6828664080445347`*^9, 
   3.6828665252836103`*^9}, {3.6828665643744173`*^9, 3.682866743428526*^9}, {
   3.682866781788011*^9, 3.682867011763898*^9}, {3.6828670845787373`*^9, 
   3.682867086282052*^9}, {3.6828671425426807`*^9, 3.682867234058834*^9}, {
   3.6828679214438*^9, 3.682867922710313*^9}, {3.689961549594191*^9, 
   3.6899616895224533`*^9}, {3.692712259160047*^9, 3.692712283832111*^9}, {
   3.692712492506259*^9, 3.6927125582282248`*^9}, 3.6972105087140837`*^9}],

Cell["\<\

The E coefficients below give the expressions one gets after performing spin \
traces on each operator structure. 
\
\>", "Text",
 CellChangeTimes->{{3.682262412956172*^9, 3.682262454476241*^9}, {
   3.682867018607893*^9, 3.682867018790366*^9}, {3.682892575967904*^9, 
   3.682892585004023*^9}, 3.6972105219141965`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"E1", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p1s2x2s3x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"p1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "cos\[Theta]"}], " ", "+", 
     RowBox[{"x2x3s2p1p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "+", "  ", 
     RowBox[{"x3x2s3p1p2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"p1s2s3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "cos\[Theta]"}], "+", 
     RowBox[{"p1s2x3s3x2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E2", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", "*", 
      RowBox[{"p1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], " ", "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E3", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"p1s2x2s3x2", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "+", 
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E4", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", 
      RowBox[{"p1s2x3s3x3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "+", 
     RowBox[{"p1p2p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "-", 
     RowBox[{"p1s2s3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E5", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"p1s2x2s3x3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"p1p2p3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "cos\[Theta]"}], " ", "+", 
     RowBox[{"x2x3s2p1p3", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "+", "  ", 
     RowBox[{"x3x2s3p1p2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"p1s2s3", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], "cos\[Theta]"}], "+", 
     RowBox[{"p1s2x3s3x2", "[", 
      RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "*", 
   "cos\[Theta]"}]}]}], "Input",
 CellChangeTimes->{{3.6822597905756683`*^9, 3.68225988198911*^9}, {
  3.682867021483686*^9, 3.682867023413732*^9}, {3.68286728383496*^9, 
  3.682867310232287*^9}, {3.682867695268367*^9, 3.682867758696727*^9}, {
  3.6828678664548397`*^9, 3.682867887895134*^9}, {3.682867928525107*^9, 
  3.682867935995661*^9}, {3.6828679672725267`*^9, 3.682868049188467*^9}, {
  3.682868080471821*^9, 3.682868181768938*^9}, {3.6899616995768404`*^9, 
  3.6899617443009863`*^9}, {3.689961776125394*^9, 3.689961842446982*^9}, {
  3.692712303825014*^9, 3.692712372122745*^9}}],

Cell["\<\

Finally, we multiply each of these operator structure terms by each of the \
different isospin operators and the relevant finite range piece (which only \
depends on the magnitude of the relative distance). Note here that Bi = Yi * \
alpha, where Yi is the relevant finite range part of the potential and alpha \
is the chiral prefactor.
\
\>", "Text",
 CellChangeTimes->{{3.6822624598160057`*^9, 3.6822625087444563`*^9}, {
  3.6828926027138987`*^9, 3.682892644721273*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"E1F1", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"E1", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
      RowBox[{"E1", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "B1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E2F1", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"E2", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
       RowBox[{"E2", "[", 
        RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "B2"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E3F1", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"E3", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
      RowBox[{"E3", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "B3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E4F1", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", 
        RowBox[{"E4", "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
       RowBox[{"E4", "[", 
        RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "B4"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E5F1", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"E5", "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}]}], "-", " ", 
      RowBox[{"E5", "[", 
       RowBox[{"0", ",", "1", ",", "1"}], "]"}]}], ")"}], "*", "B5"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.682260046628235*^9, 3.6822601665119762`*^9}, {
  3.682260367359209*^9, 3.682260390165373*^9}, {3.682868291309664*^9, 
  3.682868436012949*^9}, {3.682868492942294*^9, 3.682868503334364*^9}, {
  3.682872164021715*^9, 3.682872195686762*^9}, {3.682892594513719*^9, 
  3.6828925995952873`*^9}, {3.682892655778178*^9, 3.682892661899514*^9}, {
  3.68297857609997*^9, 3.682978588951378*^9}}],

Cell["\<\

All of the terms are then collected into one big object called SE.
\
\>", "Text",
 CellChangeTimes->{{3.68226251783212*^9, 3.682262534704013*^9}, {
  3.682892670568163*^9, 3.682892673744224*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SE", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"E1F1", "+", "E2F1", "+", "E3F1", "+", "E4F1", "+", "E5F1"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.68226019062535*^9, 3.68226024292017*^9}, {
   3.682262118152149*^9, 3.682262128335297*^9}, {3.68286852446168*^9, 
   3.68286853874846*^9}, {3.6828686243506613`*^9, 3.682868624460725*^9}, 
   3.682868978100844*^9}],

Cell["\<\
Account for the factor of (-1/2) out front of the single exchange HF energy.
\
\>", "Text",
 CellChangeTimes->{{3.692714437417438*^9, 3.692714454459306*^9}, {
  3.697210543644596*^9, 3.697210552083932*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SE", "*=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.692714248979245*^9, 3.692714261584847*^9}, 
   3.6927143164051323`*^9}],

Cell["\<\

At the end, we project out the parts of the large SE equation which depend on \
different parts of the local density. The expressions at the end are then the \
terms which should be numerically integrated.\
\>", "Text",
 CellChangeTimes->{{3.68226254120103*^9, 3.682262579848693*^9}, {
   3.682978309109421*^9, 3.6829783091913652`*^9}, 3.692714456319099*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Dens1", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens2", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens3", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", 
      "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens4", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens5", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens6", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}], "*", 
      "\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens7", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", 
      "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens8", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}], "*",
       "d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens9", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", 
      "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens10", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{
        "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
       "]"}], "*", "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", 
      "\[Rho]0"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens11", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}], "*", "J0aa", 
      "*", "J0bb", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens12", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ab", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens13", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}], "*", "J0ab", 
      "*", "J0ba", "*", "\[Rho]0"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dens14", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}], "*", "J1aa", 
      "*", "J1bb", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens15", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ab", "*", "\[Rho]0"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Dens16", "=", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"SE", ",", 
        RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}], "*", "J1ab", 
      "*", "J1ba", "*", "\[Rho]0"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", "Dens1", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens2", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens3", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens4", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens5", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens6", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens7", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens8", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens9", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens10", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens11", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens12", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens13", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens14", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens15", "]"}], "\n", 
   RowBox[{"FullSimplify", "[", "Dens16", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQnbtL5VBU/mvHGcsFToPoc0cO3wTRQiYXboFoq7NB
z0C0nM/tFyDaYZP+BxB9bEbRJxB9i7vkO4iW2XiDLxpIJ96PVAXRT541gulk
bjVnEM1h3gCmRSodSkH0uZ+TykH0MT3TGhC975VwC4g+OLeiF0THJNeA6ZBr
U9Y0F7x2LFumsh1E8+ys3gui+fbIHwDRcT9Mj4BoE48/J0A0U//diyC6qrP9
EohW+udwHUSvy9C4AaIPevy9B6Iv+Ue8ANF5lyZHTATxtb/EgegmhS2/dwBp
P6szf0A0T7qc0U4g/cqpGEwDAMt3nzE=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", "W1", " ", 
  SuperscriptBox["\[Rho]0", "3"]}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.6944403713500967`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", "W2", " ", 
  SuperscriptBox["\[Rho]0", "2"], " ", "\[Tau]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371351678*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", "W3", " ",
   "\[CapitalDelta]\[Rho]0", " ", 
  SuperscriptBox["\[Rho]0", "2"]}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371376925*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
  SuperscriptBox["d\[Rho]0c", "2"], " ", "W4", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371395424*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", "W1", " ",
   "\[Rho]0", " ", 
  SuperscriptBox["\[Rho]1", "2"]}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371413953*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", "W2", " ",
   "\[Rho]0", " ", "\[Rho]1", " ", "\[Tau]1"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371446127*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", "W3", " ",
   "\[CapitalDelta]\[Rho]1", " ", "\[Rho]0", " ", "\[Rho]1"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371447425*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "B2"}], "+", "B3", "+", "B4", "+", 
    RowBox[{"cos\[Theta]", " ", 
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
  SuperscriptBox["d\[Rho]1c", "2"], " ", "W4", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371479282*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}], " ", "d\[Rho]0c", " ", 
  "J0ab", " ", "W5", " ", "\[Epsilon]abc", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.69444037148349*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"B1", "+", 
    RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}], " ", "d\[Rho]1c", " ", 
  "J1ab", " ", "W5", " ", "\[Epsilon]abc", " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.6944403714854097`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "4"]}], " ", "J0aa", " ", "J0bb", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"B4", " ", "W10"}], "+", 
    RowBox[{"B1", " ", "W12"}], "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", "W12"}], "+", 
    RowBox[{"B3", " ", "W8"}]}], ")"}], " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.6944403715361977`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], " ", 
  SuperscriptBox["J0ab", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"B2", " ", "W6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "W11"}], "+", 
       RowBox[{"cos\[Theta]", " ", "W6"}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{"W6", "-", 
       RowBox[{"2", " ", "W7"}]}], ")"}]}], "+", 
    RowBox[{"B4", " ", 
     RowBox[{"(", 
      RowBox[{"W6", "-", 
       RowBox[{"2", " ", "W9"}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.6944403716791058`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "4"]}], " ", "J0ab", " ", "J0ba", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"B4", " ", "W10"}], "+", 
    RowBox[{"B1", " ", "W12"}], "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", "W12"}], "+", 
    RowBox[{"B3", " ", "W8"}]}], ")"}], " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371680339*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "J1aa", " ", "J1bb", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"B4", " ", "W10"}], "+", 
    RowBox[{"B1", " ", "W12"}], "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", "W12"}], "+", 
    RowBox[{"B3", " ", "W8"}]}], ")"}], " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371681611*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  SuperscriptBox["J1ab", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"B2", " ", "W6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B1", "+", 
       RowBox[{"B5", " ", "cos\[Theta]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "W11"}], "+", 
       RowBox[{"cos\[Theta]", " ", "W6"}]}], ")"}]}], "+", 
    RowBox[{"B3", " ", 
     RowBox[{"(", 
      RowBox[{"W6", "-", 
       RowBox[{"2", " ", "W7"}]}], ")"}]}], "+", 
    RowBox[{"B4", " ", 
     RowBox[{"(", 
      RowBox[{"W6", "-", 
       RowBox[{"2", " ", "W9"}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.694440371772588*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "J1ab", " ", "J1ba", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"B4", " ", "W10"}], "+", 
    RowBox[{"B1", " ", "W12"}], "+", 
    RowBox[{"B5", " ", "cos\[Theta]", " ", "W12"}], "+", 
    RowBox[{"B3", " ", "W8"}]}], ")"}], " ", "\[Rho]0"}]], "Output",
 CellChangeTimes->{
  3.682978197955628*^9, 3.6864180019733067`*^9, 3.686591284060917*^9, 
   3.692712575363718*^9, {3.69271425830963*^9, 3.6927142648038063`*^9}, {
   3.692714297472068*^9, 3.692714318775731*^9}, 3.69444037177395*^9}]
}, Open  ]],

Cell["\<\

Now, check that the full expression minus the sum of coefficients is \
identically equal to zero.
\
\>", "Text",
 CellChangeTimes->{{3.6822622368221197`*^9, 3.6822622634162397`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"SE", "-", 
   RowBox[{"(", 
    RowBox[{
    "Dens1", "+", "Dens2", "+", "Dens3", "+", "Dens4", "+", "Dens5", "+", 
     "Dens6", "+", "Dens7", "+", "Dens8", "+", "Dens9", "+", "Dens10", "+", 
     "Dens11", "+", "Dens12", " ", "+", " ", "Dens13", " ", "+", " ", 
     "Dens14", " ", "+", " ", "Dens15", " ", "+", " ", "Dens16"}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.682261124974592*^9, 3.682261286045351*^9}, {
  3.6822615433287497`*^9, 3.682261545116067*^9}, {3.682261953366498*^9, 
  3.682261978867845*^9}, {3.6822620834852448`*^9, 3.682262105895926*^9}, {
  3.6828686716381483`*^9, 3.6828687069944353`*^9}, {3.6828690766376743`*^9, 
  3.682869077514967*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.682261208072661*^9, 3.6822613118933897`*^9}, {
   3.6822615349548798`*^9, 3.6822615470991096`*^9}, {3.682262053122903*^9, 
   3.682262058692831*^9}, {3.682262106155746*^9, 3.682262135157048*^9}, 
   3.6822633959067087`*^9, {3.682869063820528*^9, 3.6828690817433643`*^9}, 
   3.682872211314782*^9, {3.682978189584128*^9, 3.682978197968976*^9}, 
   3.68641800234123*^9, 3.686591284508909*^9, 3.6927125757591267`*^9, {
   3.692714258459852*^9, 3.692714264871945*^9}, {3.6927142978602133`*^9, 
   3.692714319110734*^9}, 3.6944403718145514`*^9}]
}, Open  ]],

Cell["\<\

Now finally perform some subtraction to test that our decomposition matches \
the result in the paper. First define aDens variables which don\
\[CloseCurlyQuote]t have the local densities in them. 
\
\>", "Text",
 CellChangeTimes->{{3.6865907251720047`*^9, 3.686590749191731*^9}, {
  3.686591308079896*^9, 3.68659132103866*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"aDens1", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]0", "*", "\[Rho]0", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"aDens2", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]0", "*", "\[Tau]0", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens3", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]0", "*", "\[CapitalDelta]\[Rho]0", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aDens4", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"d\[Rho]0c", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens5", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]1", "*", "\[Rho]1", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"aDens6", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]1", "*", "\[Tau]1", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens7", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"\[Rho]1", "*", "\[CapitalDelta]\[Rho]1", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aDens8", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"d\[Rho]1c", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"aDens9", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{
       "\[Epsilon]abc", "*", "J0ab", "*", "d\[Rho]0c", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"aDens10", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{
       "\[Epsilon]abc", "*", "J1ab", "*", "d\[Rho]1c", "*", "\[Rho]0"}]}], 
      "]"}]}], ";"}], "\n", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aDens11", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J0aa", "*", "J0bb", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens12", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J0ab", "*", "J0ab", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens13", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J0ab", "*", "J0ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aDens14", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J1aa", "*", "J1bb", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens15", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J1ab", "*", "J1ab", "*", "\[Rho]0"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"aDens16", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"SE", ",", 
       RowBox[{"J1ab", "*", "J1ba", "*", "\[Rho]0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.686590833106139*^9, 3.686590885591032*^9}}],

Cell["\<\
\[LineSeparator]Next define our F functions for our decomposition. 
\
\>", "Text",
 CellChangeTimes->{{3.686591330013895*^9, 3.686591338441799*^9}, {
  3.688740037848651*^9, 3.6887400413584833`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1", " ", "=", " ", 
   RowBox[{"B1", " ", "+", 
    RowBox[{"B5", " ", "cos\[Theta]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F2", "=", 
   RowBox[{
    RowBox[{"3", "B2"}], "+", "B3", "+", "B4", "+", " ", 
    RowBox[{"F1", " ", "cos\[Theta]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fa", " ", "=", 
   RowBox[{
    RowBox[{"B3", " ", "W8"}], "+", 
    RowBox[{"B4", " ", "W10"}], " ", "+", " ", 
    RowBox[{"F1", " ", "W12"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fb", " ", "=", " ", 
   RowBox[{
    RowBox[{"W6", " ", 
     RowBox[{"(", 
      RowBox[{"B2", " ", "+", " ", "B3", " ", "+", "B4", " ", "+", " ", 
       RowBox[{"F1", " ", "cos\[Theta]"}]}], ")"}]}], " ", "-", " ", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"W7", " ", "B3"}], " ", "+", " ", 
       RowBox[{"W9", " ", "B4"}], " ", "+", " ", 
       RowBox[{"W11", " ", "F1"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6865907741301126`*^9, 3.6865908154460163`*^9}, {
  3.686590893655086*^9, 3.686590959044621*^9}, {3.692712654919362*^9, 
  3.692712678158839*^9}, {3.692712724510639*^9, 3.692712724885861*^9}, {
  3.692712871582776*^9, 3.692712896341331*^9}, {3.692713103433983*^9, 
  3.692713161782209*^9}, {3.692713218714368*^9, 3.692713224578958*^9}, {
  3.6927132564907417`*^9, 3.692713257722905*^9}}],

Cell["\<\

Finally take the difference between the aDens variables and the expressions \
in the text. Result should be zero.
\
\>", "Text",
 CellChangeTimes->{{3.6865913457500057`*^9, 3.686591360552046*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens1", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "8"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W1", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens2", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], " ", "W2", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens3", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "W3", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens4", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "8"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W4", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens5", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "8"}], ")"}], " ", "W1", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens6", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W2", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens7", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "W3", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens8", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "8"}], ")"}], " ", "W4", " ", "F2"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens9", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "W5", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens10", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "W5", " ", "F1"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens11", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "Fa"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens12", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "8"}], ")"}], " ", "Fb"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens13", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "4"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "Fa"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens14", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], "Fa"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens15", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "8"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], " ", "Fb"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"aDens16", " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}], " ", "Fa"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.686590971286331*^9, 3.686591201032681*^9}, {
  3.686591248093931*^9, 3.686591274003887*^9}, {3.692712595305245*^9, 
  3.692712625084277*^9}, {3.6927126913364143`*^9, 3.6927126930726223`*^9}, {
  3.692713110461359*^9, 3.692713128483705*^9}, {3.692713261735972*^9, 
  3.692713271931202*^9}, {3.692714327728088*^9, 3.692714420709951*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371880373*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371884226*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.6944403718881063`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371889015*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371889776*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371890658*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371891924*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371892848*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371893713*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371894576*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371895451*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371896348*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371897232*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.6944403718981037`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371898983*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.686591284578505*^9, {3.6927125758549023`*^9, 3.692712626041254*^9}, 
   3.69271290167103*^9, 3.692713166492236*^9, 3.6927132285529423`*^9, 
   3.692713275345348*^9, {3.692714258547491*^9, 3.692714264946301*^9}, {
   3.692714297932679*^9, 3.692714319246538*^9}, 3.692714362192238*^9, {
   3.692714400680129*^9, 3.692714421267049*^9}, 3.694440371902136*^9}]
}, Open  ]]
},
WindowSize->{946, 796},
WindowMargins->{{Automatic, 215}, {Automatic, 54}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->""},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 527, 11, 87, "Text"],
Cell[1088, 33, 3492, 105, 192, "Input"],
Cell[4583, 140, 508, 10, 87, "Text"],
Cell[5094, 152, 6163, 146, 492, "Input"],
Cell[11260, 300, 330, 8, 68, "Text"],
Cell[11593, 310, 3758, 100, 192, "Input"],
Cell[15354, 412, 484, 10, 106, "Text"],
Cell[15841, 424, 2511, 73, 172, "Input"],
Cell[18355, 499, 206, 6, 68, "Text"],
Cell[18564, 507, 555, 12, 112, "Input"],
Cell[19122, 521, 216, 5, 49, "Text"],
Cell[19341, 528, 233, 7, 31, "Input"],
Cell[19577, 537, 369, 7, 68, "Text"],
Cell[CellGroupData[{
Cell[19971, 548, 5884, 152, 872, "Input"],
Cell[25858, 702, 602, 15, 46, "Output"],
Cell[26463, 719, 597, 14, 46, "Output"],
Cell[27063, 735, 634, 16, 46, "Output"],
Cell[27700, 753, 618, 15, 46, "Output"],
Cell[28321, 770, 600, 15, 46, "Output"],
Cell[28924, 787, 611, 15, 46, "Output"],
Cell[29538, 804, 607, 14, 46, "Output"],
Cell[30148, 820, 599, 14, 46, "Output"],
Cell[30750, 836, 492, 11, 46, "Output"],
Cell[31245, 849, 476, 10, 46, "Output"],
Cell[31724, 861, 568, 13, 46, "Output"],
Cell[32295, 876, 941, 28, 46, "Output"],
Cell[33239, 906, 566, 13, 46, "Output"],
Cell[33808, 921, 547, 12, 46, "Output"],
Cell[34358, 935, 958, 29, 46, "Output"],
Cell[35319, 966, 546, 12, 46, "Output"]
}, Open  ]],
Cell[35880, 981, 193, 6, 68, "Text"],
Cell[CellGroupData[{
Cell[36098, 991, 733, 14, 72, "Input"],
Cell[36834, 1007, 591, 8, 31, "Output"]
}, Open  ]],
Cell[37440, 1018, 339, 8, 87, "Text"],
Cell[37782, 1028, 3465, 101, 552, "Input"],
Cell[41250, 1131, 209, 5, 68, "Text"],
Cell[41462, 1138, 1411, 34, 92, "Input"],
Cell[42876, 1174, 207, 6, 68, "Text"],
Cell[CellGroupData[{
Cell[43108, 1184, 3792, 112, 332, "Input"],
Cell[46903, 1298, 408, 6, 31, "Output"],
Cell[47314, 1306, 408, 6, 31, "Output"],
Cell[47725, 1314, 410, 6, 31, "Output"],
Cell[48138, 1322, 408, 6, 31, "Output"],
Cell[48549, 1330, 408, 6, 31, "Output"],
Cell[48960, 1338, 408, 6, 31, "Output"],
Cell[49371, 1346, 408, 6, 31, "Output"],
Cell[49782, 1354, 408, 6, 31, "Output"],
Cell[50193, 1362, 408, 6, 31, "Output"],
Cell[50604, 1370, 408, 6, 31, "Output"],
Cell[51015, 1378, 408, 6, 31, "Output"],
Cell[51426, 1386, 408, 6, 31, "Output"],
Cell[51837, 1394, 408, 6, 31, "Output"],
Cell[52248, 1402, 410, 6, 31, "Output"],
Cell[52661, 1410, 408, 6, 31, "Output"],
Cell[53072, 1418, 408, 6, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> traces_check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    185070,       5042]
NotebookOptionsPosition[    182012,       4959]
NotebookOutlinePosition[    182355,       4974]
CellTagsIndexPosition[    182312,       4971]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\

Program to check the spin-isospin traces for the 3-body operators. First we \
define Pauli matrices and the 2x2 identity in matrix form as these will be \
the representation we use to brute force the check. The idea is to represent \
the spin-isospin operators, density matrices, and exchange operators as \
elements in a table and then sum over all possibilities (HF order). The \
matrices are then traced over, zero terms thrown away, and final expressions \
checked against the equations written in the paper. 

\
\>", "Text",
 CellChangeTimes->{{3.6690727802897167`*^9, 3.669072820988267*^9}, {
   3.669077600105632*^9, 3.6690776014365387`*^9}, 3.669077741448401*^9, {
   3.684700171511222*^9, 3.684700352437405*^9}, {3.6847008472871037`*^9, 
   3.684700854362145*^9}, {3.6972150437946386`*^9, 3.6972150606935883`*^9}, {
   3.6972153353100147`*^9, 3.697215335559662*^9}}],

Cell["\<\

 Define Pauli matrices and the 2x2 identity
 
\
\>", "Text",
 CellChangeTimes->{{3.684700307481324*^9, 3.684700312920917*^9}, 
   3.684700938829369*^9, {3.6972153320989833`*^9, 3.6972153322392826`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"iM", "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Sigma]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n"}], "Input",
 CellChangeTimes->{{3.669052239971857*^9, 3.669052239980502*^9}, 
   3.6847001660843287`*^9}],

Cell["\<\



Define scalar and vector parts of the OBDM for the spin traces.  Format goes

{spin 1,  spin 2 ,  spin 3}

for the three particles and each entry refers to the specified component of \
each spin (i.e., x, y, or z).

D1 is the first particle, D2 is the second, D3 is the third.

p is the scalar density while s is the vector density


\
\>", "Text",
 CellChangeTimes->{{3.669072830116696*^9, 3.669072981481316*^9}, {
   3.6690776027680197`*^9, 3.6690776043923407`*^9}, {3.684669812898138*^9, 
   3.6846698737919397`*^9}, 3.6847005245456553`*^9, {3.684700872871252*^9, 
   3.684700895879692*^9}, {3.684700935031361*^9, 3.6847009355476303`*^9}, {
   3.685117287083562*^9, 3.685117346686307*^9}, {3.6972150893923855`*^9, 
   3.697215102772214*^9}, {3.6972151729016047`*^9, 3.6972151772606955`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D1", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p1", " ", "iM"}], ",", "iM", ",", "iM"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s1x", " ", "\[Sigma]x"}], ",", "iM", ",", "iM"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D1", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s1y", " ", "\[Sigma]y"}], ",", "iM", ",", "iM"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D1", "[", "4", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s1z", " ", "\[Sigma]z"}], ",", "iM", ",", "iM"}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D2", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"p2", " ", "iM"}], ",", "iM"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D2", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"s2x", " ", "\[Sigma]x"}], ",", "iM"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D2", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"s2y", " ", "\[Sigma]y"}], ",", "iM"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D2", "[", "4", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", 
      RowBox[{"s2z", " ", "\[Sigma]z"}], ",", "iM"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D3", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", "iM", ",", 
     RowBox[{"p3", " ", "iM"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D3", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", "iM", ",", 
     RowBox[{"s3x", " ", "\[Sigma]x"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D3", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", "iM", ",", 
     RowBox[{"s3y", " ", "\[Sigma]y"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D3", "[", "4", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", "iM", ",", 
      RowBox[{"s3z", " ", "\[Sigma]z"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dval", " ", "=", " ", "4"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.684630914281057*^9, 3.68463093587049*^9}, {
  3.684630993239647*^9, 3.684631189897537*^9}, {3.68463202445004*^9, 
  3.6846320276752872`*^9}, {3.684680988126286*^9, 3.684681075261755*^9}, {
  3.684681201232184*^9, 3.684681208493413*^9}, {3.6846818193924217`*^9, 
  3.684681823511201*^9}, {3.6847004642676697`*^9, 3.684700464972397*^9}}],

Cell["\<\

Define isoscalar and isovector parts of the OBDM for the traces.  Format goes

{isospin 1,  isospin 2 ,  isospin 3}

for the three particles where each entry refers to the specified component of \
each isospin (i.e., x, y, or z).

DT1 is the first particle, DT2 is the second particle, DT3 is the third \
particle.

Note that we are assuming the OBDM is diagonal in isospin space  such that \
only the tau_z component survives.

In the notation below, t10 for example means isoscalar for particle 1 whereas \
t11 means isovector for particle 1.
\
\>", "Text",
 CellChangeTimes->{{3.6847004401999283`*^9, 3.684700501308651*^9}, {
  3.684700903793827*^9, 3.684700932513466*^9}, {3.685117375489627*^9, 
  3.685117460172103*^9}, {3.6972151954215856`*^9, 3.6972153011704974`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DT1", "[", "1", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t10", " ", "iM"}], ",", "iM", ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DT1", "[", "2", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t11", " ", "\[Sigma]z"}], ",", "iM", ",", "iM"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DT2", "[", "1", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"iM", ",", 
       RowBox[{"t20", " ", "iM"}], ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DT2", "[", "2", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"iM", ",", 
       RowBox[{"t21", " ", "\[Sigma]z"}], ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DT3", "[", "1", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"iM", ",", "iM", ",", 
       RowBox[{"t30", " ", "iM"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DT3", "[", "2", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"iM", ",", "iM", ",", 
       RowBox[{"t31", " ", "\[Sigma]z"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DTval", " ", "=", " ", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.684700470226153*^9, 3.684700470978293*^9}}],

Cell["\<\


Now define the spin operators S.  Format goes

{spin 1,  spin 2 ,  spin 3 }

where the different entries are refer to the specified component of for each \
spin (i.e., x, y, or z).

These match the nine spin operators defined in the supplementary. Note that \
we don\[CloseCurlyQuote]t work with S4 or S5 as there are no new spin \
operator structures compared to S3 and S1. 


\
\>", "Text",
 CellChangeTimes->{{3.6846697542036448`*^9, 3.684669790529557*^9}, {
  3.684700369549087*^9, 3.684700370476776*^9}, {3.684700928255577*^9, 
  3.684700929649523*^9}, {3.6972153694385386`*^9, 3.697215391047752*^9}, {
  3.6972159875699244`*^9, 3.697216038048731*^9}}],

Cell["", "Text",
 CellChangeTimes->{3.684670008361958*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S1", "[", "3", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S1", "[", "6", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S1", "[", "9", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S1val", "=", " ", "9"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S2", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", "\[Sigma]x", ",", "\[Sigma]x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S2", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", "\[Sigma]y", ",", "\[Sigma]y"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S2", "[", "3", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", "\[Sigma]z", ",", "\[Sigma]z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S2val", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S3", "[", "3", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S3", "[", "6", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S3", "[", "9", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S3val", "=", " ", "9"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S6", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S6", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Sigma]x", ",", "\[Sigma]z", ",", "\[Sigma]y"}], "}"}], " ", 
     "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S6", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]y", ",", "\[Sigma]z", ",", "\[Sigma]x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S6", "[", "4", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Sigma]y", ",", "\[Sigma]x", ",", "\[Sigma]z"}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S6", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]z", ",", "\[Sigma]x", ",", "\[Sigma]y"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S6", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Sigma]z", ",", "\[Sigma]y", ",", "\[Sigma]x"}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S6val", "=", " ", "6"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "1", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", "\[Sigma]y"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "2", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", "\[Sigma]z"}], "}"}], " ", "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "3", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "4", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", "\[Sigma]x"}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "5", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", "\[Sigma]x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S7", "[", "6", "]"}], " ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]x", " ", "az"}], ",", 
       RowBox[{"\[Sigma]x", " ", "ax"}], ",", "\[Sigma]y"}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "7", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", "\[Sigma]y"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "8", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", "\[Sigma]z"}], "}"}], " ", "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "9", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "10", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", "\[Sigma]x"}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "11", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", "\[Sigma]x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S7", "[", "12", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]x", " ", "az"}], ",", 
       RowBox[{"\[Sigma]y", " ", "ay"}], ",", "\[Sigma]y"}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "13", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", "\[Sigma]y"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "14", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", "\[Sigma]z"}], "}"}], " ", "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "15", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "16", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", "\[Sigma]x"}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7", "[", "17", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", "\[Sigma]x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S7", "[", "18", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]x", " ", "az"}], ",", 
       RowBox[{"\[Sigma]z", " ", "az"}], ",", "\[Sigma]y"}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S7val", "=", " ", "18"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "1", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bx", " ", "\[Sigma]y"}], ",", "\[Sigma]z", ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "2", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bx", " ", "\[Sigma]z"}], ",", "\[Sigma]y", ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], " ", "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "3", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"by", " ", "\[Sigma]z"}], ",", "\[Sigma]x", ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "4", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"by", " ", "\[Sigma]x"}], ",", "\[Sigma]z", ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "5", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bz", " ", "\[Sigma]x"}], ",", "\[Sigma]y", ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S8", "[", "6", "]"}], "  ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"bz", " ", "\[Sigma]y"}], ",", "\[Sigma]x", ",", 
       RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "7", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bx", " ", "\[Sigma]y"}], ",", "\[Sigma]z", ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "8", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bx", " ", "\[Sigma]z"}], ",", "\[Sigma]y", ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], " ", "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "9", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"by", " ", "\[Sigma]z"}], ",", "\[Sigma]x", ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "10", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"by", " ", "\[Sigma]x"}], ",", "\[Sigma]z", ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "11", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bz", " ", "\[Sigma]x"}], ",", "\[Sigma]y", ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S8", "[", "12", "]"}], " ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"bz", " ", "\[Sigma]y"}], ",", "\[Sigma]x", ",", 
       RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "13", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bx", " ", "\[Sigma]y"}], ",", "\[Sigma]z", ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "14", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bx", " ", "\[Sigma]z"}], ",", "\[Sigma]y", ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], " ", "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "15", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"by", " ", "\[Sigma]z"}], ",", "\[Sigma]x", ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "16", "]"}], " ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"by", " ", "\[Sigma]x"}], ",", "\[Sigma]z", ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8", "[", "17", "]"}], " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bz", " ", "\[Sigma]x"}], ",", "\[Sigma]y", ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S8", "[", "18", "]"}], " ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"bz", " ", "\[Sigma]y"}], ",", "\[Sigma]x", ",", 
       RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S8val", "=", " ", "18"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "1", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "2", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "3", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "4", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "5", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "6", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "7", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "8", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S9", "[", "9", "]"}], "  ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "ay", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "10", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "11", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "12", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "13", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "14", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "15", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "16", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "17", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S9", "[", "18", "]"}], "  ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]x", " ", "az", " ", "by"}], ",", 
       RowBox[{"\[Sigma]z", " ", "az"}], ",", 
       RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "19", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "20", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "21", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "22", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "23", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "24", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "25", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "26", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S9", "[", "27", "]"}], "  ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "az", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "28", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "29", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "30", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "31", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "32", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "33", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "34", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "35", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S9", "[", "36", "]"}], "  ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]y", " ", "ax", " ", "bz"}], ",", 
       RowBox[{"\[Sigma]z", " ", "az"}], ",", 
       RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "37", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "38", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "39", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "40", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "41", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "42", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
     RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "43", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "44", "]"}], "  ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
     RowBox[{"\[Sigma]z", " ", "az"}], ",", 
     RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S9", "[", "45", "]"}], "  ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ax", " ", "by"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "46", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "47", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "48", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]x", " ", "ax"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "49", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "50", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "51", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]y", " ", "ay"}], ",", 
      RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "52", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]x", " ", "bx"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S9", "[", "53", "]"}], "  ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
      RowBox[{"\[Sigma]z", " ", "az"}], ",", 
      RowBox[{"\[Sigma]y", " ", "by"}]}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S9", "[", "54", "]"}], "  ", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]z", " ", "ay", " ", "bx"}], ",", 
       RowBox[{"\[Sigma]z", " ", "az"}], ",", 
       RowBox[{"\[Sigma]z", " ", "bz"}]}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S9val", " ", "=", " ", "54"}], ";"}]}], "Input",
 CellChangeTimes->{{3.669048068532461*^9, 3.6690481144541283`*^9}, {
   3.669048155599725*^9, 3.669048193907249*^9}, {3.6690485500794888`*^9, 
   3.669048551622675*^9}, {3.669049297289425*^9, 3.669049298102208*^9}, {
   3.6690494120034657`*^9, 3.669049412940002*^9}, {3.669050056453117*^9, 
   3.6690500897256536`*^9}, {3.669126024702482*^9, 3.6691261169545593`*^9}, {
   3.6691313875988073`*^9, 3.6691314258376093`*^9}, {3.669138545674961*^9, 
   3.66913855217691*^9}, {3.684629764297274*^9, 3.684629770584716*^9}, {
   3.684629801160995*^9, 3.684629827505342*^9}, {3.684630004064014*^9, 
   3.6846300220893497`*^9}, {3.6846305229928923`*^9, 
   3.6846305609859543`*^9}, {3.68463069400942*^9, 3.6846307044492807`*^9}, {
   3.6846700015182457`*^9, 3.6846700150601263`*^9}, {3.684670141893228*^9, 
   3.684670189959531*^9}, {3.684670349481874*^9, 3.684670461218672*^9}, {
   3.6846718082080603`*^9, 3.684671826817811*^9}, {3.6846724373756857`*^9, 
   3.6846724664054823`*^9}, {3.684672586891518*^9, 3.684672599410843*^9}, {
   3.68467689066707*^9, 3.684676920900792*^9}, {3.684676962290653*^9, 
   3.684677100432521*^9}, {3.684677648658434*^9, 3.684677731653866*^9}, {
   3.6846777725085917`*^9, 3.6846779469735394`*^9}, 3.68467798227414*^9, {
   3.684678504229027*^9, 3.684678755580385*^9}, 3.684678902413621*^9, {
   3.684678996375003*^9, 3.684679010091484*^9}, {3.684679201378797*^9, 
   3.6846792430603123`*^9}, {3.684679281740994*^9, 3.6846794684266148`*^9}, {
   3.684679592133417*^9, 3.684679786506029*^9}, {3.684679848681135*^9, 
   3.684679945310458*^9}, {3.68469966753741*^9, 3.684699689039859*^9}}],

Cell["\<\



Now do the same thing for the two isospin operators. Format goes

{isospin 1, isospin 2 ,  isospin 3 }

for each of the three particles where the different entries refer to the \
specified component of for each isospin (i.e., x, y, or z).


\
\>", "Text",
 CellChangeTimes->{{3.684680748499301*^9, 3.684680755827693*^9}, {
  3.684700381352858*^9, 3.6847004117235813`*^9}, {3.697216057768526*^9, 
  3.697216076958517*^9}, {3.702084805682185*^9, 3.7020848094254913`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T1", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", "\[Sigma]x", ",", "\[Sigma]x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T1", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"iM", ",", "\[Sigma]y", ",", "\[Sigma]y"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"T1", "[", "3", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"iM", ",", "\[Sigma]z", ",", "\[Sigma]z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T1val", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Sigma]x", ",", "\[Sigma]z", ",", "\[Sigma]y"}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]y", ",", "\[Sigma]z", ",", "\[Sigma]x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Sigma]y", ",", "\[Sigma]x", ",", "\[Sigma]z"}], "}"}], "*", 
    RowBox[{"-", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]z", ",", "\[Sigma]x", ",", "\[Sigma]y"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"T2", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Sigma]z", ",", "\[Sigma]y", ",", "\[Sigma]x"}], "}"}], "*", 
     RowBox[{"-", "1"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T2val", "=", " ", "6"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.684680744227013*^9, 3.68468074434235*^9}, {
  3.6846807782161083`*^9, 3.684680910020669*^9}, {3.684681220424473*^9, 
  3.68468124248155*^9}, {3.6846817855810413`*^9, 3.684681792251047*^9}}],

Cell["\<\



Define the exchange operators. Format goes as above.


\
\>", "Text",
 CellChangeTimes->{{3.6690729884058647`*^9, 3.66907319943722*^9}, {
  3.669077606233582*^9, 3.669077608953019*^9}, {3.669077714632268*^9, 
  3.6690777328328657`*^9}, {3.68466995026161*^9, 3.684669959147221*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P23", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"iM", ",", "iM", ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P23", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"iM", ",", "\[Sigma]x", ",", "\[Sigma]x"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P23", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"iM", ",", "\[Sigma]y", ",", "\[Sigma]y"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P23", "[", "4", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"iM", ",", "\[Sigma]z", ",", "\[Sigma]z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P23val", " ", "=", " ", "4"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P12", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"iM", ",", "iM", ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P12", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]x", ",", "\[Sigma]x", ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P12", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]y", ",", "\[Sigma]y", ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"P12", "[", "4", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]z", ",", "\[Sigma]z", ",", "iM"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P12val", " ", "=", " ", "4"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.669048527376039*^9, 3.669048563549253*^9}, {
   3.6690486040628757`*^9, 3.669048660795518*^9}, {3.669048693183422*^9, 
   3.6690487293163977`*^9}, {3.669048762996655*^9, 3.669048765540432*^9}, {
   3.669048851611668*^9, 3.669049270232705*^9}, {3.669049976663281*^9, 
   3.6690500675958023`*^9}, {3.669050103391033*^9, 3.669050181021119*^9}, {
   3.6690721387275133`*^9, 3.669072217163082*^9}, {3.6691232211371927`*^9, 
   3.669123285660531*^9}, {3.669138556508143*^9, 3.669138601859969*^9}, {
   3.669138655799716*^9, 3.669138683309567*^9}, 3.669138915038808*^9, {
   3.66913896613477*^9, 3.669139003905056*^9}, {3.669139053404714*^9, 
   3.669139054167975*^9}, {3.669139098810604*^9, 3.669139099603174*^9}, {
   3.684630028782448*^9, 3.684630030998865*^9}, 3.684630117269361*^9, {
   3.684630186000124*^9, 3.684630202934595*^9}, {3.6846302565588903`*^9, 
   3.684630309537133*^9}, {3.684633070567801*^9, 3.684633086435495*^9}, {
   3.684633144674803*^9, 3.684633148356613*^9}, {3.6846332400910587`*^9, 
   3.684633245720439*^9}, {3.6846339867562227`*^9, 3.684634038500423*^9}}],

Cell["\<\



Do full multplication of the single exchange part with density matrices \
multiplied by each individual spin operator multiplied by the exchange \
operator. We build a table holding all the possible combinations. The first \
three entries are the three spin operators S1 through S3 while the last two \
entries are the two isospin operators T1 and T2. 

a,b,c loop over the density matrix entries, 
i loops over the spin/isospin operator entries
j loops over the exchange operator entries
and z loops over the three particles


\
\>", "Text",
 CellChangeTimes->{{3.669073216544794*^9, 3.6690732472501183`*^9}, {
  3.6690732824051456`*^9, 3.669073348178129*^9}, {3.669077612138514*^9, 
  3.669077634154971*^9}, {3.684669966406622*^9, 3.6846699868180943`*^9}, {
  3.684671837825982*^9, 3.6846718389885607`*^9}, {3.6847007077492867`*^9, 
  3.684700753575452*^9}, {3.697216121798068*^9, 3.6972161658369265`*^9}, {
  3.697216818130046*^9, 3.6972168506983924`*^9}, {3.70118450648848*^9, 
  3.701184513779427*^9}, {3.701184568317927*^9, 3.7011845700337477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SES1", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D1", "[", "a", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"D2", "[", "b", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"D3", "[", "c", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"S1", "[", "i", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
      RowBox[{
       RowBox[{"P23", "[", "j", "]"}], " ", "[", 
       RowBox[{"[", "z", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "S1val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SES2", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D1", "[", "a", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"D2", "[", "b", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"D3", "[", "c", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"S2", "[", "i", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
      RowBox[{
       RowBox[{"P23", "[", "j", "]"}], " ", "[", 
       RowBox[{"[", "z", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "S2val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SES3", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D1", "[", "a", "]"}], "[", 
        RowBox[{"[", "z", "]"}], "]"}], ".", 
       RowBox[{
        RowBox[{"D2", "[", "b", "]"}], "[", 
        RowBox[{"[", "z", "]"}], "]"}], ".", 
       RowBox[{
        RowBox[{"D3", "[", "c", "]"}], "[", 
        RowBox[{"[", "z", "]"}], "]"}], ".", 
       RowBox[{
        RowBox[{"S3", "[", "i", "]"}], "[", 
        RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
       RowBox[{
        RowBox[{"P23", "[", "j", "]"}], " ", "[", 
        RowBox[{"[", "z", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "S3val"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SET1", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DT1", "[", "a", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"DT2", "[", "b", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"DT3", "[", "c", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"T1", "[", "i", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
      RowBox[{
       RowBox[{"P23", "[", "j", "]"}], " ", "[", 
       RowBox[{"[", "z", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "DTval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "DTval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "T1val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SET2", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DT1", "[", "a", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"DT2", "[", "b", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"DT3", "[", "c", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], ".", 
      RowBox[{
       RowBox[{"T2", "[", "i", "]"}], "[", 
       RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
      RowBox[{
       RowBox[{"P23", "[", "j", "]"}], " ", "[", 
       RowBox[{"[", "z", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "DTval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "DTval"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "T2val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669049311851019*^9, 3.6690493138806458`*^9}, {
   3.6690493457647057`*^9, 3.669049380437983*^9}, {3.6690494699101963`*^9, 
   3.669049503619988*^9}, {3.6690495504483232`*^9, 3.669049563362611*^9}, {
   3.669050056358261*^9, 3.6690500676940002`*^9}, {3.66905018736598*^9, 
   3.669050201001399*^9}, {3.6690503953412952`*^9, 3.669050429013013*^9}, {
   3.669050686442774*^9, 3.669050724669401*^9}, {3.6690509947132*^9, 
   3.669050995710368*^9}, 3.6690518360307817`*^9, {3.6690722290631657`*^9, 
   3.669072229375195*^9}, {3.669077631161331*^9, 3.669077631490837*^9}, {
   3.669126135386524*^9, 3.669126138103909*^9}, {3.669126665529963*^9, 
   3.669126677018691*^9}, {3.669131435579914*^9, 3.669131437699718*^9}, {
   3.669138687111332*^9, 3.6691386907547617`*^9}, {3.66913880323411*^9, 
   3.669138817589326*^9}, {3.669139068727914*^9, 3.6691390917259817`*^9}, {
   3.669140907979205*^9, 3.669140938427294*^9}, 3.669141000384871*^9, {
   3.6846300773301992`*^9, 3.684630111575582*^9}, {3.684630208806692*^9, 
   3.6846302437054663`*^9}, {3.68463041037709*^9, 3.684630412952958*^9}, {
   3.6846312067344103`*^9, 3.684631272957363*^9}, 3.6846313243771*^9, {
   3.6846341195222397`*^9, 3.68463413691397*^9}, {3.6846704726218977`*^9, 
   3.6846704878903313`*^9}, {3.684671871687457*^9, 3.684671877791944*^9}, {
   3.6846811108907146`*^9, 3.684681155608892*^9}, {3.684681558282387*^9, 
   3.6846815597019453`*^9}}],

Cell["\<\


Now do the same for the double exchange.

\
\>", "Text",
 CellChangeTimes->{{3.6846718549089603`*^9, 3.684671867330206*^9}, {
  3.6847007589572906`*^9, 3.6847007627852182`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DES1", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"S1", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S1val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DES2", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"S2", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S2val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DES3", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"S3", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S3val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DES6", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"S6", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S6val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DES7", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"S7", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S7val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DES8", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"S8", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S8val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DES9", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"D1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"D3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"S9", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S9val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DET1", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"DT1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"DT2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"DT3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"T1", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "DTval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "DTval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "T1val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DET2", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"DT1", "[", "a", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"DT2", "[", "b", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"DT3", "[", "c", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"T2", "[", "i", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}], " ", ".", " ", 
        RowBox[{
         RowBox[{"P23", "[", "j", "]"}], " ", "[", 
         RowBox[{"[", "z", "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"P12", "[", "k", "]"}], "[", 
         RowBox[{"[", "z", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "DTval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "DTval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "T2val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.684634048251564*^9, 3.684634144649592*^9}, {
   3.684670497203075*^9, 3.6846705034824038`*^9}, 3.6846708052662363`*^9, {
   3.684672730405802*^9, 3.6846727365839787`*^9}, {3.684677113398856*^9, 
   3.684677124679191*^9}, {3.684677592221222*^9, 3.684677600710602*^9}, {
   3.6846784627195997`*^9, 3.684678483201733*^9}, {3.6846790162042427`*^9, 
   3.6846790245615187`*^9}, {3.684681331442739*^9, 3.684681362592094*^9}, {
   3.684681597365521*^9, 3.68468161038074*^9}}],

Cell["\<\



Next we trace over the resulting matrix for each individual entry and set the \
entries equal to the trace result.

\
\>", "Text",
 CellChangeTimes->{{3.669073256061322*^9, 3.669073273641706*^9}, {
  3.669073351385768*^9, 3.66907337448195*^9}, {3.6690776156478148`*^9, 
  3.669077624536253*^9}, {3.66914100231498*^9, 3.669141004135182*^9}, {
  3.684631342567968*^9, 3.684631344599454*^9}, {3.684700680701185*^9, 
  3.684700690015472*^9}, {3.684700964509534*^9, 3.684700966823526*^9}, {
  3.697216907038246*^9, 3.697216911668298*^9}, {3.6972171284710636`*^9, 
  3.6972171288811693`*^9}}],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SES1", "[", 
               RowBox[{"[", 
                RowBox[{
                "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                "]"}], "]"}], " ", "=", " ", 
              RowBox[{"Tr", "[", 
               RowBox[{"SES1", "[", 
                RowBox[{"[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                 "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
           
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S1val"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SES2", "[", 
               RowBox[{"[", 
                RowBox[{
                "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                "]"}], "]"}], " ", "=", " ", 
              RowBox[{"Tr", "[", 
               RowBox[{"SES2", "[", 
                RowBox[{"[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                 "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
           
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "S2val"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"SES3", "[", 
                RowBox[{"[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                 "]"}], "]"}], " ", "=", " ", 
               RowBox[{"Tr", "[", 
                RowBox[{"SES3", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                  "]"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S3val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SET1", "[", 
               RowBox[{"[", 
                RowBox[{
                "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                "]"}], "]"}], " ", "=", " ", 
              RowBox[{"Tr", "[", 
               RowBox[{"SET1", "[", 
                RowBox[{"[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                 "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "T1val"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SET2", "[", 
               RowBox[{"[", 
                RowBox[{
                "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                "]"}], "]"}], " ", "=", " ", 
              RowBox[{"Tr", "[", 
               RowBox[{"SET2", "[", 
                RowBox[{"[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "z"}], 
                 "]"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "T2val"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6690519685763073`*^9, 3.669051968711563*^9}, {
   3.669052028664637*^9, 3.669052079510964*^9}, {3.669052162081958*^9, 
   3.669052162200829*^9}, {3.669052263007369*^9, 3.6690523034277782`*^9}, {
   3.6690523427630167`*^9, 3.669052343698432*^9}, {3.669072233400511*^9, 
   3.669072238584578*^9}, 3.6691261418734283`*^9, {3.669126677045628*^9, 
   3.6691266770560637`*^9}, {3.669131440552835*^9, 3.669131442058834*^9}, {
   3.6846303841765957`*^9, 3.6846304442268143`*^9}, {3.6846315483227463`*^9, 
   3.684631562406217*^9}, {3.684633051739134*^9, 3.684633065515888*^9}, {
   3.684634159534648*^9, 3.684634170424374*^9}, {3.684634203728591*^9, 
   3.68463420584941*^9}, {3.684635092269908*^9, 3.684635104791727*^9}, {
   3.684635140730781*^9, 3.6846351631925287`*^9}, {3.684635201649205*^9, 
   3.684635208192759*^9}, {3.684670511293172*^9, 3.6846705182179127`*^9}, {
   3.684671888405314*^9, 3.684671896017717*^9}, 3.684677586599718*^9, {
   3.684681888783902*^9, 3.6846819150733624`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DES1", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DES1", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S1val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DES2", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DES2", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S2val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DES3", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DES3", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S3val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DES6", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DES6", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S6val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DES7", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DES7", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S7val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DES8", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DES8", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S8val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DES9", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DES9", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "Dval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S9val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DET1", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], " ", "=", " ", 
         RowBox[{"Tr", "[", 
          RowBox[{"DET1", "[", 
           RowBox[{"[", 
            RowBox[{
            "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}],
             "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "DTval"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "T1val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DET2", "[", 
         RowBox[{"[", 
          RowBox[{
          "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
          "]"}], "]"}], " ", "=", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"DET2", "[", 
          RowBox[{"[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", ",", "z"}], 
           "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "DTval"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "DTval"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "T2val"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "P12val"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.684634108200679*^9, 3.684634113265513*^9}, {
   3.684634162308918*^9, 3.6846341670277243`*^9}, {3.684635080324155*^9, 
   3.6846350842167683`*^9}, {3.684635227760758*^9, 3.684635240966683*^9}, {
   3.684670522239394*^9, 3.6846705282967157`*^9}, {3.684672709579249*^9, 
   3.68467271764944*^9}, {3.684677134211808*^9, 3.68467715202416*^9}, {
   3.684677573252884*^9, 3.684677579910981*^9}, {3.6846784398451633`*^9, 
   3.684678445629181*^9}, {3.684679031077771*^9, 3.684679036431829*^9}, {
   3.684681268213917*^9, 3.6846812913907957`*^9}, {3.684681375813703*^9, 
   3.684681381993491*^9}, 3.6846821406889467`*^9}],

Cell["\<\




Declare new lists to hold the final terms.




\
\>", "Text",
 CellChangeTimes->{{3.669073392321005*^9, 3.669073419093234*^9}, {
   3.6690776194191103`*^9, 3.66907761968827*^9}, 3.6847006676031837`*^9, {
   3.6847007763481073`*^9, 3.684700787639195*^9}, {3.684700832207261*^9, 
   3.684700833790887*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrueSES1", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueSES2", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueSES3", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueSET1", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueSET2", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669066737483657*^9, 3.669066742089123*^9}, {
   3.6690669402009773`*^9, 3.669066947681918*^9}, {3.669067925123206*^9, 
   3.6690679254660053`*^9}, {3.669072248601076*^9, 3.669072249372937*^9}, {
   3.6846315984418793`*^9, 3.6846315992093973`*^9}, {3.6846317615117817`*^9, 
   3.6846317657914267`*^9}, {3.684670539700451*^9, 3.684670544512957*^9}, {
   3.6846719022424994`*^9, 3.6846719046395483`*^9}, {3.6846813901990967`*^9, 
   3.684681404194985*^9}, 3.684682160833778*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TrueDES1", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueDES2", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueDES3", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueDES6", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueDES7", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueDES8", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDES9", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueDET1", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TrueDET2", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.68463526031684*^9, {3.6846705346804132`*^9, 3.68467054771898*^9}, {
   3.684672701208392*^9, 3.68467270318609*^9}, {3.684677156023705*^9, 
   3.684677158096387*^9}, {3.684677565724008*^9, 3.684677567594058*^9}, {
   3.6846784328993692`*^9, 3.684678435856135*^9}, {3.684679041894924*^9, 
   3.6846790443004923`*^9}, {3.684681400449218*^9, 3.68468140868962*^9}}],

Cell["\<\



Loop over the full complicated table we constructed and append the final \
scalar entry to a new list. Then multiply by the prefactor (1/8 from traces, \
1/2 from the single exchange permutation operator, 1/4 from the two double \
exchange permutation operators) and delete all zero entries. 

\
\>", "Text",
 CellChangeTimes->{{3.6690734242131577`*^9, 3.669073463161541*^9}, {
  3.669077620745534*^9, 3.669077621144291*^9}, {3.6846735206575108`*^9, 
  3.684673555139061*^9}, {3.684673660229192*^9, 3.68467366623498*^9}, {
  3.6847007923953257`*^9, 3.684700820029489*^9}, {3.684700982437626*^9, 
  3.684700982893648*^9}, {3.6972162142970805`*^9, 3.6972162147868004`*^9}, {
  3.69721636257458*^9, 3.6972163977530317`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"TrueSES1", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"TrueSES1", " ", ",", 
               RowBox[{
                RowBox[{"SES1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "1"}], 
                  "]"}], "]"}], "*", 
                RowBox[{"SES1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "2"}], 
                  "]"}], "]"}], " ", "*", 
                RowBox[{"SES1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "3"}], 
                  "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "S1val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueSES1", " ", "*=", " ", 
    RowBox[{"1", "/", "16"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DeleteCases", "[", 
    RowBox[{"TrueSES1", ",", "0"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6846705570154676`*^9, 3.6846705703532467`*^9}, 
   3.6846707626385527`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"TrueSES2", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"TrueSES2", " ", ",", 
               RowBox[{
                RowBox[{"SES2", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "1"}], 
                  "]"}], "]"}], "*", 
                RowBox[{"SES2", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "2"}], 
                  "]"}], "]"}], " ", "*", 
                RowBox[{"SES2", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "3"}], 
                  "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "S2val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueSES2", " ", "*=", " ", 
    RowBox[{"1", "/", "16"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DeleteCases", "[", 
    RowBox[{"TrueSES2", ",", "0"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6846329624354467`*^9, 3.684632969311844*^9}, {
   3.6846332613381977`*^9, 3.6846332728511753`*^9}, 3.684633309395052*^9, {
   3.6846333838104877`*^9, 3.684633410944669*^9}, {3.684633455294745*^9, 
   3.684633457739637*^9}, 3.6846335006910973`*^9, {3.684633538753695*^9, 
   3.6846335412513447`*^9}, {3.684633626253792*^9, 3.684633648525804*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"TrueSES3", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"TrueSES3", " ", ",", 
               RowBox[{
                RowBox[{"SES3", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "1"}], 
                  "]"}], "]"}], "*", 
                RowBox[{"SES3", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "2"}], 
                  "]"}], "]"}], " ", "*", 
                RowBox[{"SES3", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "3"}], 
                  "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "S3val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueSES3", " ", "*=", " ", 
    RowBox[{"1", "/", "16"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueSES3", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684671916515723*^9, 3.684671929395238*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDES1", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDES1", " ", ",", 
                 RowBox[{
                  RowBox[{"DES1", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DES1", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DES1", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S1val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDES1", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDES1", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684670624899108*^9, 3.6846706369813547`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"TrueDES2", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"TrueDES2", " ", ",", 
                  RowBox[{
                   RowBox[{"DES2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                   RowBox[{"DES2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                   RowBox[{"DES2", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
             " ", 
             RowBox[{"{", 
              RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "S2val"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TrueDES2", " ", "*=", " ", 
     RowBox[{"1", "/", "32"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{"TrueDES2", ",", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.684635271938163*^9, 3.684635353451665*^9}, {
   3.684635391920451*^9, 3.684635392071516*^9}, {3.684635429333851*^9, 
   3.6846354301080647`*^9}, {3.68463554090987*^9, 3.684635542557619*^9}, 
   3.684670613614954*^9, {3.684670662261672*^9, 3.6846706629039392`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDES3", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDES3", " ", ",", 
                 RowBox[{
                  RowBox[{"DES3", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DES3", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DES3", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S3val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDES3", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDES3", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684672668073843*^9, 3.684672681662744*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDES6", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDES6", " ", ",", 
                 RowBox[{
                  RowBox[{"DES6", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DES6", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DES6", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S6val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDES6", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDES6", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684677183619482*^9, 3.6846772019895573`*^9}, 
   3.684677506106213*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDES7", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDES7", " ", ",", 
                 RowBox[{
                  RowBox[{"DES7", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DES7", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DES7", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S7val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDES7", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDES7", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684677528516142*^9, 3.684677539985787*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDES8", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDES8", " ", ",", 
                 RowBox[{
                  RowBox[{"DES8", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DES8", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DES8", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S8val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDES8", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDES8", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684678401650185*^9, 3.6846784166274023`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDES9", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDES9", " ", ",", 
                 RowBox[{
                  RowBox[{"DES9", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DES9", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DES9", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "Dval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "S9val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDES9", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDES9", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684679063437058*^9, 3.6846790768563004`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"TrueSET1", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"TrueSET1", " ", ",", 
               RowBox[{
                RowBox[{"SET1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "1"}], 
                  "]"}], "]"}], "*", 
                RowBox[{"SET1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "2"}], 
                  "]"}], "]"}], " ", "*", 
                RowBox[{"SET1", "[", 
                 RowBox[{"[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "3"}], 
                  "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", " ", 
          
          RowBox[{"{", 
           RowBox[{"b", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "T1val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueSET1", " ", "*=", " ", 
    RowBox[{"1", "/", "16"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueSET1", ",", "0"}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.684681433594474*^9, 3.684681504587044*^9}, {
   3.68468198622297*^9, 3.684681987339341*^9}, 3.684700653504629*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{"TrueSET2", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"TrueSET2", " ", ",", 
                RowBox[{
                 RowBox[{"SET2", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "1"}], 
                   "]"}], "]"}], "*", 
                 RowBox[{"SET2", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "2"}], 
                   "]"}], "]"}], " ", "*", 
                 RowBox[{"SET2", "[", 
                  RowBox[{"[", 
                   RowBox[{
                   "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "3"}], 
                   "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"a", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "T2val"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TrueSET2", " ", "*=", " ", 
     RowBox[{"1", "/", "16"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DeleteCases", "[", 
     RowBox[{"TrueSET2", ",", "0"}], "]"}], ";"}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDET1", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDET1", ",", 
                 RowBox[{
                  RowBox[{"DET1", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DET1", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DET1", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
            " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "T1val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDET1", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDET1", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684682277981327*^9, 3.684682306719665*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{"TrueDET2", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"TrueDET2", ",", 
                 RowBox[{
                  RowBox[{"DET2", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "1"}], "]"}], "]"}], "*", 
                  RowBox[{"DET2", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "2"}], "]"}], "]"}], " ", "*", 
                  RowBox[{"DET2", "[", 
                   RowBox[{"[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "i", ",", "j", ",", "k", 
                    ",", "3"}], "]"}], "]"}]}]}], " ", "]"}]}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"a", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
            " ", 
            RowBox[{"{", 
             RowBox[{"b", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "1", ",", "DTval"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "T2val"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "P23val"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "P12val"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TrueDET2", " ", "*=", " ", 
    RowBox[{"1", "/", "32"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeleteCases", "[", 
   RowBox[{"TrueDET2", ",", "0"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.684682319701632*^9, 3.684682337313466*^9}}],

Cell["\<\


Finally sum the elements in the array to get the final trace results.

\
\>", "Text",
 CellChangeTimes->{{3.684670680192025*^9, 3.6846706938878098`*^9}, {
  3.684671503600532*^9, 3.684671512292047*^9}, {3.6847017373957777`*^9, 
  3.684701738227483*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FULLSES1", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueSES1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueSES1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLSES2", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueSES2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueSES2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FULLSES3", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"TrueSES3", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "TrueSES3", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDES1", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDES1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDES1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDES2", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDES2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDES2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDES3", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDES3", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDES3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDES6", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDES6", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDES6", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDES7", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDES7", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDES7", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDES8", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDES8", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDES8", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FULLDES9", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"TrueDES9", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "TrueDES9", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLSET1", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueSET1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueSET1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FULLSET2", " ", "=", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"TrueSET2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "TrueSET2", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDET1", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDET1", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDET1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FULLDET2", " ", "=", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"TrueDET2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "TrueDET2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.68463361033267*^9, {3.6846706990954733`*^9, 3.684670706188703*^9}, {
   3.684671496759633*^9, 3.684671497546813*^9}, {3.6846719359210243`*^9, 
   3.684671942326687*^9}, {3.6847010136780167`*^9, 3.6847010378201723`*^9}, {
   3.684701725521544*^9, 3.684701726538354*^9}}],

Cell["\<\


For the double exchange piece, it is necessary to include some assumptions so \
that we are not overrun with irrelevant terms. The sum of the unit vector \
componets (ax, ay, az) gives 1. The same goes for unit vector b. Also all \
terms with three vector OBDMs vanish as we restrict our EDF to 2nd order in \
derivatives.
\
\>", "Text",
 CellChangeTimes->{{3.6847010749433193`*^9, 3.684701141537537*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Alist", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["ax", "2"], "+", 
        SuperscriptBox["ay", "2"], "+", 
        SuperscriptBox["az", "2"]}], "\[Equal]", "1"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bx", "2"], "+", 
        SuperscriptBox["by", "2"], "+", 
        SuperscriptBox["bz", "2"]}], "\[Equal]", "1"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2x", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2x", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2x", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2y", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2y", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2y", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2z", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2z", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1x", " ", "s2z", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2x", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2x", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2x", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2y", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2y", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2y", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2z", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2z", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1y", " ", "s2z", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2x", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2x", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2x", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2y", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2y", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2y", " ", "s3z"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2z", " ", "s3x"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2z", " ", "s3y"}], " ", "\[Equal]", " ", "0"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s1z", " ", "s2z", " ", "s3z"}], " ", "\[Equal]", " ", "0"}]}],
      "\[IndentingNewLine]", "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.684701067711873*^9, 3.6847010680293207`*^9}}],

Cell["\<\


Take the difference of the mathematica result and the result in the paper. \
This should return 0.

\
\>", "Text",
 CellChangeTimes->{{3.6846715193021708`*^9, 3.684671547626339*^9}, 
   3.684673570166836*^9, {3.684701147807556*^9, 3.684701149189719*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DiffSES1", " ", "=", " ", 
     RowBox[{"FULLSES1", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"p1", " ", "p2", " ", "p3", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
         " ", 
         RowBox[{"p1", " ", "p3", " ", "*", " ", "I", "*", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s2z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s2y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s2x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s2z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s2y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s2x"}]}], ")"}]}]}], " ", ")"}]}], 
         "\[IndentingNewLine]", "-", " ", 
         RowBox[{"p1", " ", "p2", " ", "*", " ", "I", "*", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s3z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s3y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s3x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s3z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s3y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s3x"}]}], ")"}]}]}], " ", ")"}]}], 
         "\[IndentingNewLine]", "-", " ", 
         RowBox[{"p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
         
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "bx"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "bz"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffSES2", " ", "=", " ", 
     RowBox[{"FULLSES2", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "*", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "p1", " ", "p2", " ", "p3"}], " ", "-", " ", 
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}]}]}], " ", ")"}]}]}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffSES3", " ", "=", " ", 
     RowBox[{"FULLSES3", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "*", " ", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p1", " ", "p2", " ", "p3"}], " ", "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}]}], " ", 
         "\[IndentingNewLine]", "+", 
         RowBox[{"2", " ", "p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.669072271247951*^9, 3.669072271492592*^9}, {
  3.6846709337393208`*^9, 3.6846712834190474`*^9}, {3.6846713316807737`*^9, 
  3.684671488680983*^9}, {3.684671556846146*^9, 3.684671600539201*^9}, {
  3.684671947038103*^9, 3.684672037479186*^9}, {3.684672136951518*^9, 
  3.684672137279261*^9}, {3.6846726146751842`*^9, 3.684672641741445*^9}, {
  3.684672793342873*^9, 3.684672802875492*^9}, {3.684701155548172*^9, 
  3.684701180665135*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DiffDES1", " ", "=", " ", 
     RowBox[{"FULLDES1", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "*", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"p1", " ", "p2", " ", "p3", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
         " ", 
         RowBox[{"p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "bz"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "az"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "bz"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"I", " ", "p2", " ", "p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s1z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s1y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s1x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s1z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s1y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s1x"}]}], ")"}]}]}], ")"}]}], 
         "\[IndentingNewLine]", "+", " ", 
         RowBox[{"I", " ", "p1", " ", "p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s2z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s2y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s2x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s2z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s2y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s2x"}]}], ")"}]}]}], ")"}]}], 
         "\[IndentingNewLine]", "-", " ", 
         RowBox[{"I", " ", "p1", " ", "p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s3z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s3y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s3x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s3z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s3y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s3x"}]}], ")"}]}]}], ")"}]}], 
         "\[IndentingNewLine]", "-", " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "az"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s2x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s2y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s2z"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s3z"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
         " ", 
         RowBox[{"p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "bz"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDES2", " ", "=", " ", 
     RowBox[{"FULLDES2", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "*", " ", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"3", " ", "p1", " ", "p2", " ", "p3"}], 
         "\[IndentingNewLine]", "+", " ", 
         RowBox[{"3", " ", "p3", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s2x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s2y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s2z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{"p2", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s3z"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDES3", " ", "=", " ", 
     RowBox[{"FULLDES3", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "*", " ", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p1", " ", "p2", " ", "p3"}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{"p2", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s3z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "+", " ", 
         RowBox[{"p3", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s2x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s2y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s2z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "+", " ", 
         RowBox[{"2", " ", "p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"2", " ", "p2", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDES6", "  ", "=", " ", 
     RowBox[{"FULLDES6", " ", "-", " ", 
      RowBox[{
       RowBox[{"I", "/", "2"}], " ", "*", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"3", " ", "p1", " ", "p2", " ", "p3"}], 
         "\[IndentingNewLine]", "-", " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s2x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s2y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s2z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{"p2", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s3z"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDES7", "  ", "=", " ", 
     RowBox[{"FULLDES7", " ", "-", " ", 
      RowBox[{
       RowBox[{"I", "/", "2"}], " ", "*", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p1", " ", "p2", " ", "p3"}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"p1", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "s3z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "+", " ", 
         RowBox[{"2", " ", "p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          " ", 
         RowBox[{"p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDES8", "  ", "=", " ", 
     RowBox[{"FULLDES8", " ", "-", " ", 
      RowBox[{
       RowBox[{"I", "/", "2"}], " ", "*", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p1", " ", "p2", " ", "p3"}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"p2", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "s3x"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "s3y"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "s3z"}]}], ")"}]}], "\[IndentingNewLine]", 
         "+", " ", 
         RowBox[{"2", " ", "p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "bz"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          "  ", 
         RowBox[{"p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "bz"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "bz"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "bz"}]}], ")"}]}]}], "\[IndentingNewLine]", 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDES9", "  ", "=", " ", 
     RowBox[{"FULLDES9", " ", "-", " ", 
      RowBox[{
       RowBox[{"I", "/", "4"}], " ", "*", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p1", " ", "p2", " ", "p3"}], " ", "\[IndentingNewLine]", 
         "-", " ", 
         RowBox[{"p1", " ", "p2", " ", "p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"I", " ", "p1", " ", "p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s2z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s2y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s2x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s2z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s2y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s2x"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
         " ", 
         RowBox[{"I", " ", "p1", " ", "p2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s3z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s3y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s3x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s3z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s3y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s3x"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"I", " ", "p2", " ", "p3", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s1z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s1y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s1x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s1z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s1y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s1x"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
         " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s1z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s1y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s1x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s1z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s1y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s1x"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s2z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s2y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s2x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s2z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s2y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s2x"}]}], ")"}]}]}], ")"}]}], 
         "\[IndentingNewLine]", "-", " ", 
         RowBox[{"p2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s1z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s1y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s1x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s1z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s1y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s1x"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s3z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s3y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s3x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s3z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s3y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s3x"}]}], ")"}]}]}], ")"}]}], 
         "\[IndentingNewLine]", "+", " ", 
         RowBox[{"p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "bx"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "bz"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          " ", 
         RowBox[{"p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "bx"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "bz"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"2", " ", "p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "bx"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "bz"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", "bx"}], " ", "+", " ", 
            RowBox[{"ay", " ", "by"}], " ", "+", " ", 
            RowBox[{"az", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-", 
         " ", 
         RowBox[{"p3", " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "+",
          " ", 
         RowBox[{"p1", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          " ", 
         RowBox[{"p3", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "bx"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "bz"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s2x", " ", "bx"}], " ", "+", " ", 
            RowBox[{"s2y", " ", "by"}], " ", "+", " ", 
            RowBox[{"s2z", " ", "bz"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          " ", 
         RowBox[{"p2", " ", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1x", "  ", "ax"}], " ", "+", " ", 
            RowBox[{"s1y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s1z", " ", "az"}]}], ")"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3x", " ", "ax"}], " ", "+", " ", 
            RowBox[{"s3y", " ", "ay"}], " ", "+", " ", 
            RowBox[{"s3z", " ", "az"}]}], ")"}]}], "\[IndentingNewLine]", "-",
          " ", 
         RowBox[{"p1", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s3z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s3y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s3x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s3z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s3y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s3x"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ax", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"by", " ", "s2z"}], " ", "-", " ", 
               RowBox[{"bz", " ", "s2y"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"ay", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bz", " ", "s2x"}], " ", "-", " ", 
               RowBox[{"bx", " ", "s2z"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"az", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"bx", " ", "s2y"}], " ", "-", " ", 
               RowBox[{"by", " ", "s2x"}]}], ")"}]}]}], ")"}]}]}], 
        "\[IndentingNewLine]", ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.684672821910223*^9, 3.684673080214972*^9}, 
   3.6846731745295877`*^9, {3.684674762243134*^9, 3.684674766890766*^9}, {
   3.684674939373377*^9, 3.6846749881481133`*^9}, {3.684675028016322*^9, 
   3.6846751852419157`*^9}, {3.684675230095689*^9, 3.6846753780756483`*^9}, {
   3.684675409809155*^9, 3.6846754886593103`*^9}, {3.684677222931466*^9, 
   3.6846773138004017`*^9}, {3.684677352802909*^9, 3.684677467843379*^9}, {
   3.684678256632326*^9, 3.684678362849695*^9}, {3.684679112264559*^9, 
   3.684679146792465*^9}, 3.684680080388603*^9, {3.68468015464736*^9, 
   3.684680208120268*^9}, {3.6846802381298227`*^9, 3.6846804589466476`*^9}, {
   3.684680490253764*^9, 3.6846804931955442`*^9}, {3.684686656164729*^9, 
   3.684686658431892*^9}, {3.68468693172244*^9, 3.684686932353632*^9}, {
   3.684686990197991*^9, 3.684687159568612*^9}, {3.684687191687233*^9, 
   3.684687250374359*^9}, {3.684693463154132*^9, 3.684693465642462*^9}, 
   3.6846935852014637`*^9, {3.684695163341508*^9, 3.6846951642464857`*^9}, {
   3.684695297496004*^9, 3.684695299203601*^9}, {3.6846969469807796`*^9, 
   3.6846969475400352`*^9}, {3.684696988351808*^9, 3.684697102024322*^9}, {
   3.684697411748233*^9, 3.684697453236957*^9}, {3.684698848399994*^9, 
   3.684698849101986*^9}, {3.684698884087582*^9, 3.684698885970316*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DiffSET1", " ", "=", " ", 
     RowBox[{"FULLSET1", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "*", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "t10", " ", "t20", " ", "t30"}], " ", "-", " ", 
         RowBox[{"t10", " ", "t21", " ", "t31"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffSET2", " ", "=", " ", 
     RowBox[{"FULLSET2", " ", "-", " ", 
      RowBox[{"I", " ", "*", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t11", " ", "t21", " ", "t30"}], " ", "-", " ", 
         RowBox[{"t11", " ", "t20", " ", "t31"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDET1", " ", "=", " ", 
     RowBox[{"FULLDET1", " ", "-", " ", 
      RowBox[{
       RowBox[{"1", "/", "4"}], " ", "*", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "t10", " ", "t20", " ", "t30"}], " ", "+", " ", 
         RowBox[{"3", " ", "t11", " ", "t21", " ", "t30"}], " ", "-", " ", 
         RowBox[{"t10", " ", "t21", " ", "t31"}], " ", "-", " ", 
         RowBox[{"t11", " ", "t20", " ", "t31"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiffDET2", " ", "=", " ", 
     RowBox[{"FULLDET2", " ", "-", " ", 
      RowBox[{
       RowBox[{"I", "/", "2"}], " ", "*", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "t10", " ", "t20", " ", "t30"}], " ", "-", " ", 
         RowBox[{"t11", " ", "t21", " ", "t30"}], " ", "-", " ", 
         RowBox[{"t10", " ", "t21", " ", "t31"}], " ", "-", " ", 
         RowBox[{"t11", " ", "t20", " ", "t31"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.684701351667371*^9, 3.684701370684524*^9}, {
  3.684701449444282*^9, 3.684701470660165*^9}, {3.684701515967558*^9, 
  3.684701643834755*^9}}],

Cell[TextData[{
 "\n",
 StyleBox["Verification",
  FontSize->18,
  FontWeight->"Bold"],
 "\n\nThe differences between the notebook output and the traces in the \
supplementary are zero as expected.\n"
}], "Text",
 CellChangeTimes->{{3.6847017818433847`*^9, 3.6847017852333603`*^9}, {
  3.684701822320527*^9, 3.684701838215547*^9}, {3.6972165653339367`*^9, 
  3.6972165914523673`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", "DiffSES1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "DiffSES2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffSES3", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ax", "2"], "+", 
         SuperscriptBox["ay", "2"], "+", 
         SuperscriptBox["az", "2"]}], "\[Equal]", "1"}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.6847011954375668`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719561051*^9, 3.686590313267146*^9, 
  3.6972166782491984`*^9, 3.7020861844316263`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719561051*^9, 3.686590313267146*^9, 
  3.6972166782491984`*^9, 3.7020861844351296`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719561051*^9, 3.686590313267146*^9, 
  3.6972166782491984`*^9, 3.7020861845473375`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffDES1", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "Alist", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffDES2", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "Alist", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffDES3", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "Alist", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffDES6", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "Alist", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffDES7", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "Alist", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffDES8", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "Alist", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"DiffDES9", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "Alist", "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.684672815647779*^9, 3.684672818837685*^9}, 
   3.6846728972514067`*^9, {3.684673089319481*^9, 3.6846730907296677`*^9}, {
   3.684673184956526*^9, 3.684673200849291*^9}, {3.684674756977516*^9, 
   3.6846747585034227`*^9}, {3.68467558163177*^9, 3.684675585554502*^9}, {
   3.6846756454910717`*^9, 3.684675735450053*^9}, {3.684675951577293*^9, 
   3.684675964075927*^9}, {3.684676118890847*^9, 3.684676129668212*^9}, {
   3.684676184255493*^9, 3.684676188399295*^9}, {3.6846772429229383`*^9, 
   3.6846772452909927`*^9}, {3.6846773405109463`*^9, 3.684677343164115*^9}, {
   3.684678371365287*^9, 3.684678374440525*^9}, {3.684680105151935*^9, 
   3.684680108315432*^9}, {3.684686696951243*^9, 3.684686732150568*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719600584*^9, 3.686590313478997*^9, 
  3.6972166783982925`*^9, 3.7020861846049395`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719600584*^9, 3.686590313478997*^9, 
  3.6972166783982925`*^9, 3.702086184617448*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719600584*^9, 3.686590313478997*^9, 
  3.6972166783982925`*^9, 3.702086184663252*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719600584*^9, 3.686590313478997*^9, 
  3.6972166783982925`*^9, 3.70208618467552*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719600584*^9, 3.686590313478997*^9, 
  3.6972166783982925`*^9, 3.7020861847169094`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719600584*^9, 3.686590313478997*^9, 
  3.6972166783982925`*^9, 3.702086184752307*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.684701719600584*^9, 3.686590313478997*^9, 
  3.6972166783982925`*^9, 3.702086185135113*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", "DiffSET1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "DiffSET2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "DiffDET1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "DiffDET2", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.684701323057522*^9, 3.684701346777052*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.684673104744812*^9, 3.684673165419697*^9, 3.684673202029934*^9, 
   3.684675502324408*^9, 3.6846755885909653`*^9, {3.684675665942369*^9, 
   3.684675680294495*^9}, {3.684675723510198*^9, 3.684675736007819*^9}, {
   3.684675952620799*^9, 3.6846759646610937`*^9}, 3.6846761419354773`*^9, 
   3.684676201395871*^9, 3.684676240958338*^9, 3.6846773321511393`*^9, 
   3.6846780191493673`*^9, 3.684678790549287*^9, 3.6846788521965237`*^9, 
   3.6846800769523287`*^9, 3.6846801134930153`*^9, 3.6846806925088377`*^9, 
   3.684681697542944*^9, 3.6846822616853228`*^9, 3.684686668685349*^9, {
   3.684686702675948*^9, 3.684686732590518*^9}, 3.684687338687977*^9, 
   3.68468739457148*^9, 3.684693555415457*^9, 3.684693590428814*^9, 
   3.684695305302885*^9, {3.684697111484803*^9, 3.684697112956715*^9}, 
   3.6846972009868593`*^9, 3.684697459324489*^9, 3.684698853256662*^9, 
   3.684699033592041*^9, 3.6846998409482613`*^9, 3.684701719667981*^9, 
   3.686590314119853*^9, 3.697216679228405*^9, 3.702086185191152*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.684673104744812*^9, 3.684673165419697*^9, 3.684673202029934*^9, 
   3.684675502324408*^9, 3.6846755885909653`*^9, {3.684675665942369*^9, 
   3.684675680294495*^9}, {3.684675723510198*^9, 3.684675736007819*^9}, {
   3.684675952620799*^9, 3.6846759646610937`*^9}, 3.6846761419354773`*^9, 
   3.684676201395871*^9, 3.684676240958338*^9, 3.6846773321511393`*^9, 
   3.6846780191493673`*^9, 3.684678790549287*^9, 3.6846788521965237`*^9, 
   3.6846800769523287`*^9, 3.6846801134930153`*^9, 3.6846806925088377`*^9, 
   3.684681697542944*^9, 3.6846822616853228`*^9, 3.684686668685349*^9, {
   3.684686702675948*^9, 3.684686732590518*^9}, 3.684687338687977*^9, 
   3.68468739457148*^9, 3.684693555415457*^9, 3.684693590428814*^9, 
   3.684695305302885*^9, {3.684697111484803*^9, 3.684697112956715*^9}, 
   3.6846972009868593`*^9, 3.684697459324489*^9, 3.684698853256662*^9, 
   3.684699033592041*^9, 3.6846998409482613`*^9, 3.684701719667981*^9, 
   3.686590314119853*^9, 3.697216679228405*^9, 3.7020861851929493`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.684673104744812*^9, 3.684673165419697*^9, 3.684673202029934*^9, 
   3.684675502324408*^9, 3.6846755885909653`*^9, {3.684675665942369*^9, 
   3.684675680294495*^9}, {3.684675723510198*^9, 3.684675736007819*^9}, {
   3.684675952620799*^9, 3.6846759646610937`*^9}, 3.6846761419354773`*^9, 
   3.684676201395871*^9, 3.684676240958338*^9, 3.6846773321511393`*^9, 
   3.6846780191493673`*^9, 3.684678790549287*^9, 3.6846788521965237`*^9, 
   3.6846800769523287`*^9, 3.6846801134930153`*^9, 3.6846806925088377`*^9, 
   3.684681697542944*^9, 3.6846822616853228`*^9, 3.684686668685349*^9, {
   3.684686702675948*^9, 3.684686732590518*^9}, 3.684687338687977*^9, 
   3.68468739457148*^9, 3.684693555415457*^9, 3.684693590428814*^9, 
   3.684695305302885*^9, {3.684697111484803*^9, 3.684697112956715*^9}, 
   3.6846972009868593`*^9, 3.684697459324489*^9, 3.684698853256662*^9, 
   3.684699033592041*^9, 3.6846998409482613`*^9, 3.684701719667981*^9, 
   3.686590314119853*^9, 3.697216679228405*^9, 3.7020861851939507`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.684673104744812*^9, 3.684673165419697*^9, 3.684673202029934*^9, 
   3.684675502324408*^9, 3.6846755885909653`*^9, {3.684675665942369*^9, 
   3.684675680294495*^9}, {3.684675723510198*^9, 3.684675736007819*^9}, {
   3.684675952620799*^9, 3.6846759646610937`*^9}, 3.6846761419354773`*^9, 
   3.684676201395871*^9, 3.684676240958338*^9, 3.6846773321511393`*^9, 
   3.6846780191493673`*^9, 3.684678790549287*^9, 3.6846788521965237`*^9, 
   3.6846800769523287`*^9, 3.6846801134930153`*^9, 3.6846806925088377`*^9, 
   3.684681697542944*^9, 3.6846822616853228`*^9, 3.684686668685349*^9, {
   3.684686702675948*^9, 3.684686732590518*^9}, 3.684687338687977*^9, 
   3.68468739457148*^9, 3.684693555415457*^9, 3.684693590428814*^9, 
   3.684695305302885*^9, {3.684697111484803*^9, 3.684697112956715*^9}, 
   3.6846972009868593`*^9, 3.684697459324489*^9, 3.684698853256662*^9, 
   3.684699033592041*^9, 3.6846998409482613`*^9, 3.684701719667981*^9, 
   3.686590314119853*^9, 3.697216679228405*^9, 3.702086185194952*^9}]
}, Open  ]]
},
WindowSize->{1203, 459},
WindowMargins->{{69, Automatic}, {Automatic, 106}},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 886, 16, 125, "Text"],
Cell[1447, 38, 213, 7, 87, "Text"],
Cell[1663, 47, 900, 31, 112, "Input"],
Cell[2566, 80, 807, 23, 296, "Text"],
Cell[3376, 105, 2976, 95, 372, "Input"],
Cell[6355, 202, 786, 21, 258, "Text"],
Cell[7144, 225, 1589, 47, 292, "Input"],
Cell[8736, 274, 669, 20, 258, "Text"],
Cell[9408, 296, 58, 1, 30, "Text"],
Cell[9469, 299, 35745, 1104, 3352, "Input"],
Cell[45217, 1405, 482, 16, 220, "Text"],
Cell[45702, 1423, 2342, 71, 352, "Input"],
Cell[48047, 1496, 294, 11, 144, "Text"],
Cell[48344, 1509, 2982, 70, 312, "Input"],
Cell[51329, 1581, 1068, 24, 258, "Text"],
Cell[52400, 1607, 7207, 185, 252, "Input"],
Cell[59610, 1794, 189, 8, 106, "Text"],
Cell[59802, 1804, 13249, 351, 572, "Input"],
Cell[73054, 2157, 599, 15, 125, "Text"],
Cell[73656, 2174, 7679, 202, 252, "Input"],
Cell[81338, 2378, 11423, 313, 552, "Input"],
Cell[92764, 2693, 318, 15, 201, "Text"],
Cell[93085, 2710, 1060, 24, 132, "Input"],
Cell[94148, 2736, 1363, 35, 212, "Input"],
Cell[95514, 2773, 734, 16, 144, "Text"],
Cell[96251, 2791, 1960, 53, 192, "Input"],
Cell[98214, 2846, 2230, 56, 192, "Input"],
Cell[100447, 2904, 1864, 50, 152, "Input"],
Cell[102314, 2956, 2093, 54, 192, "Input"],
Cell[104410, 3012, 2466, 59, 272, "Input"],
Cell[106879, 3073, 2091, 54, 192, "Input"],
Cell[108973, 3129, 2119, 55, 192, "Input"],
Cell[111095, 3186, 2091, 54, 192, "Input"],
Cell[113189, 3242, 2093, 54, 192, "Input"],
Cell[115285, 3298, 2093, 54, 192, "Input"],
Cell[117381, 3354, 1975, 53, 172, "Input"],
Cell[119359, 3409, 1873, 49, 172, "Input"],
Cell[121235, 3460, 2102, 55, 192, "Input"],
Cell[123340, 3517, 2102, 55, 192, "Input"],
Cell[125445, 3574, 265, 9, 106, "Text"],
Cell[125713, 3585, 4725, 148, 352, "Input"],
Cell[130441, 3735, 417, 10, 106, "Text"],
Cell[130861, 3747, 4141, 99, 697, "Input"],
Cell[135005, 3848, 266, 9, 106, "Text"],
Cell[135274, 3859, 5897, 141, 352, "Input"],
Cell[141174, 4002, 29668, 707, 1532, "Input"],
Cell[170845, 4711, 1973, 48, 152, "Input"],
Cell[172821, 4761, 384, 10, 111, "Text"],
Cell[CellGroupData[{
Cell[173230, 4775, 573, 15, 94, "Input"],
Cell[173806, 4792, 143, 2, 31, "Output"],
Cell[173952, 4796, 143, 2, 31, "Output"],
Cell[174098, 4800, 143, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174278, 4807, 1990, 40, 172, "Input"],
Cell[176271, 4849, 143, 2, 31, "Output"],
Cell[176417, 4853, 141, 2, 31, "Output"],
Cell[176561, 4857, 141, 2, 31, "Output"],
Cell[176705, 4861, 140, 2, 31, "Output"],
Cell[176848, 4865, 143, 2, 31, "Output"],
Cell[176994, 4869, 141, 2, 31, "Output"],
Cell[177138, 4873, 141, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177316, 4880, 424, 8, 132, "Input"],
Cell[177743, 4890, 1060, 15, 31, "Output"],
Cell[178806, 4907, 1062, 15, 31, "Output"],
Cell[179871, 4924, 1062, 15, 31, "Output"],
Cell[180936, 4941, 1060, 15, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

